Hypergeometric Structures in Feynman Integrals

Hypergeometric structures in single and multiscale Feynman integrals emerge in a wide class of topologies. Using integration-by-parts relations, associated master or scalar integrals have to be calculated. For this purpose it appears useful to devise an automated method which recognizes the respective (partial) differential equations related to the corresponding higher transcendental functions. We solve these equations through associated recursions of the expansion coefficient of the multivalued formal Taylor series. The expansion coefficients can be determined using either the package {\tt Sigma} in the case of linear difference equations or by applying heuristic methods in the case of partial linear difference equations. In the present context a new type of sums occurs, the Hurwitz harmonic sums, and generalized versions of them. The code {\tt HypSeries} transforming classes of differential equations into analytic series expansions is described. Also partial difference equations having rational solutions and rational function solutions of Pochhammer symbols are considered, for which the code {\tt solvePartialLDE} is designed. Generalized hypergeometric functions, Appell-,~Kamp\'e de F\'eriet-, Horn-, Lauricella-Saran-, Srivasta-, and Exton--type functions are considered. We illustrate the algorithms by examples.

==> anc/ExSolvePartialLDE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    353512,       9291]
NotebookOptionsPosition[    329960,       8912]
NotebookOutlinePosition[    330383,       8929]
CellTagsIndexPosition[    330340,       8926]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"ExSolvePartialLDE", ".", "nb"}], "  ", "Version", " ", "2021"}], 
   "-", "11", "-", "18"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8462122270579653`*^9, 3.846212234795562*^9}, {
  3.846217410261035*^9, 3.8462174172170362`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"714d5d14-623f-413b-b707-6fb347c7be17"],

Cell["\<\
The calculations require the following packages developed at RISC:\
\>", "Text",
 CellChangeTimes->{{3.8465714517690983`*^9, 3.846571504899097*^9}, {
  3.8465778872749767`*^9, 
  3.8465778909143677`*^9}},ExpressionUUID->"ccf2699a-07d4-4b1c-b6c1-\
1a8e507f6d88"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<../Linz-packages\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "Sigma.m"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "HarmonicSums.m"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"<<", "EvaluateMultiSums.m"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<Singular.m\>\""}]}], "Input",
 CellChangeTimes->{{3.770958866870256*^9, 3.7709588696010017`*^9}, 
   3.7851351563141127`*^9, 3.829206694173379*^9, {3.839924058399201*^9, 
   3.8399240592842083`*^9}, {3.846212743559329*^9, 3.8462127796812277`*^9}, 
   3.846418889322955*^9, {3.846571756926149*^9, 3.8465717735150223`*^9}, {
   3.8465751990500717`*^9, 3.846575202137849*^9}, {3.84657810552274*^9, 
   3.846578113490859*^9}, {3.846578287202613*^9, 3.846578365385776*^9}, {
   3.846578415517311*^9, 3.846578423810485*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7a90fad4-c6f2-48be-8b78-ad23a0c610de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["Sigma",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{" ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", " ", "A"}], " ", "summation", " ", "package", " ", "by", 
     " ", "Carsten", " ", "Schneider"}], " ", "\[LongDash]", " ", 
    RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", "  ", 
    RowBox[{"V", " ", "2.89", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"November", " ", "10"}], ",", " ", "2021"}], ")"}], "  ", 
     "click", " ", "for", " "}]}]}], 
  ButtonBox[
   StyleBox["Help", "Hyperlink",
    FontVariations->{"Underline"->True}],
   Appearance->{Automatic, None, "Normal", Automatic},
   ButtonData:>{"", ""},
   ButtonFunction:>Sigma`Version`Private`SigmaHelp[],
   Evaluator->Automatic]}]], "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.846655017111238*^9},
 FontColor->RGBColor[0, 0, 0],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{
 Active->True},ExpressionUUID->"63d5f1f3-f140-4333-9e82-63fa9a061217"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HarmonicSums", " ", "by", " ", "Jakob", " ", "Ablinger"}], " ", 
    "\[LongDash]", " ", 
    RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", " ", 
    RowBox[{"Version", " ", "1.0"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"30", "/", "03"}], "/", "21"}], ")"}]}], 
  ButtonBox[
   StyleBox["Help", "Hyperlink",
    FontVariations->{"Underline"->True}],
   Appearance->{Automatic, None, "Normal", Automatic},
   ButtonFunction:>HarmonicSums`Private`HarmonicSumsHelp[],
   Evaluator->Automatic]}]], "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.846655017356309*^9},
 FontColor->GrayLevel[0.],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{
 Active->True},ExpressionUUID->"2b3a3469-14a3-485d-8ee6-420d9d17a345"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "EvaluateMultiSums", " ", "by", " ", "Carsten", " ", "Schneider", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"still", " ", "under", " ", "development"}], "..."}], ")"}]}], 
  " ", "\[LongDash]", " ", 
  RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", "  ", 
  RowBox[{"V", " ", "0.995", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"November", " ", "17"}], ",", " ", "2021"}], ")"}]}]}]], "Print",\

 CellFrame->0.5,
 CellChangeTimes->{3.8466550183716373`*^9},
 FontColor->RGBColor[0, 0, 0],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{
 Active->True},ExpressionUUID->"57e6d357-730f-4f2d-8f27-8911767ac081"],

Cell["\<\
Singular -- Interface to Mathematica   Package by Manuel Kauers \
(mkauers@risc.uni-linz.ac.at) and Viktor Levandovskyy \
(levandov@risc.uni-linz.ac.at)
http://www.risc.uni-linz.ac.at/research/combinat/software/Singular/ \
\[LongDash] \[Copyright] RISC Linz \[LongDash] V 0.19 (2016-11-08)\
\>", "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.84665501846636*^9},
 FontColor->RGBColor[0, 0, 0],
 Background->RGBColor[
  0.796887, 0.789075, 
   0.871107],ExpressionUUID->"43aed969-7324-4990-936b-9f5ad8d62c58"]
}, Open  ]]
}, Open  ]],

Cell["\<\
They can be downloaded at
https://www3.risc.jku.at/research/combinat/software/Sigma/index.php
https://risc.jku.at/sw/harmonicsums/
https://www3.risc.jku.at/research/combinat/software/EvaluateMultiSums/index.php
http://www.risc.uni-linz.ac.at/research/combinat/software/Singular/\
\>", "Text",
 CellChangeTimes->{{3.846571511940916*^9, 3.846571524171392*^9}, 
   3.846571613713122*^9, {3.846571650443034*^9, 3.84657165138421*^9}, {
   3.8465716883259487`*^9, 3.846571688879911*^9}, 3.846571866220858*^9, {
   3.8465780914787207`*^9, 
   3.8465780920668077`*^9}},ExpressionUUID->"69362f7c-afd9-4c21-a872-\
bc88d487a842"],

Cell["\<\
and should be stored at a place where Mathematica can find them (e.g., in the \
directory given by the command Directory[])\
\>", "Text",
 CellChangeTimes->{{3.846571871138026*^9, 
  3.846571908689495*^9}},ExpressionUUID->"0e10738a-f7fd-47d2-a7c9-\
9669933b0218"],

Cell["\<\
In addition, the computer algebra system Singular has to be installed from \
the the Singular-page
https://www.singular.uni-kl.de/index.php/singular-download.html
 and the the path of the command Singular has to be specified:\
\>", "Text",
 CellChangeTimes->{{3.846578429257083*^9, 3.846578441824339*^9}, {
  3.8465785285980043`*^9, 
  3.8465786188004417`*^9}},ExpressionUUID->"263fb1b9-2665-4ab7-a62d-\
2ef1ed488953"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SingularCommand", "=", 
   "\"\<../Singular-4.1.3-x86_64-Linux/bin/Singular\>\""}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"1d49d85a-7f19-42c7-aac8-f1a942dae29e"],

Cell["\<\
In addition, we need the following package in order to execute the commands \
given below:\
\>", "Text",
 CellChangeTimes->{{3.846571918673839*^9, 3.846571951073822*^9}, {
  3.8466436425436172`*^9, 
  3.846643647558854*^9}},ExpressionUUID->"b2fe0c29-e3c9-420b-9fcd-\
71256375036b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<../mathematica_files\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "SolvePartialLDE.m"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8287801890944366`*^9, 3.828780209315583*^9}, {
   3.8292856536271067`*^9, 3.8292856568600807`*^9}, {3.8462127888649883`*^9, 
   3.84621280625317*^9}, {3.84621449298286*^9, 3.846214496585149*^9}, 
   3.846578647596875*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"832e8fff-47ae-46a4-8986-8a7e727303ec"],

Cell[BoxData["\<\"SolvePartialLDE.m  -- vers. 2021-11-18\"\>"], "Print",
 CellChangeTimes->{3.846212811012355*^9, 3.8464189949493*^9, 
  3.846575212847125*^9, 3.8465783799571342`*^9, 3.846578631364946*^9, 
  3.846578665869792*^9, 3.846653444456979*^9, 3.846655018635487*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3d86c4ee-947f-4b71-b798-cfaeb3d34bea"]
}, Open  ]],

Cell["\<\
The timing to execute the complete notebook takes around 470 seconds.\
\>", "Text",
 CellChangeTimes->{{3.846571958761883*^9, 3.846571991465517*^9}, {
  3.8465779030747747`*^9, 3.846577945226166*^9}, {3.846577976762473*^9, 
  3.846577991002334*^9}, {3.846578389058104*^9, 3.846578395993042*^9}, {
  3.84664365883881*^9, 
  3.846643660366164*^9}},ExpressionUUID->"1d6c3c96-d8ae-4bbe-a260-\
0272158b8414"],

Cell[CellGroupData[{

Cell["Example 1", "Subsection",
 CellChangeTimes->{{3.814701392393146*^9, 3.814701394934993*^9}, {
  3.815377558400195*^9, 
  3.815377558685918*^9}},ExpressionUUID->"1600a016-8259-4971-b470-\
b740f6516368"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"9", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"]}], "+", 
        RowBox[{"2", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"6", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"18", " ", "k"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"]}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"9", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"13", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"]}], "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"2", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", "k"}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"10", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"22", " ", "k"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"]}], "+", 
        RowBox[{"6", " ", "n"}], "+", 
        RowBox[{"2", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}]}], "\[Equal]", 
    RowBox[{"2", "n"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814690829505299*^9, 3.814690831223339*^9}, 
   3.815377560797534*^9, 3.8465787049115467`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"e0eeb409-b33e-4e13-8aac-43cbc0eeecb2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Call", " ", 
   RowBox[{"SolvePLDE", ".", " ", "Search"}], " ", "numerators", " ", "of", 
   " ", "total", " ", "degree", " ", "up", " ", "to", " ", "2."}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.83103397550528*^9, 3.831033993320607*^9}, {
   3.832733095929834*^9, 3.832733120577922*^9}, 3.8327346316915197`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"b754629f-9c8f-4f85-880f-8b9670374283"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolvePLDE", "[", 
  RowBox[{"equation1", ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "k"}], "]"}], ",", 
   RowBox[{"PLDEDegBound", "\[Rule]", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.814591102952839*^9, 3.8145911681258383`*^9}, {
   3.814591216738378*^9, 3.8145912334241333`*^9}, 3.814591461215464*^9, 
   3.814591496863885*^9, {3.814591689264909*^9, 3.814591710880801*^9}, {
   3.814591790658173*^9, 3.814591801259149*^9}, {3.814592958271071*^9, 
   3.814592960527793*^9}, {3.8145930221316442`*^9, 3.814593038141161*^9}, {
   3.814593360607861*^9, 3.814593374773221*^9}, {3.814596306319954*^9, 
   3.814596395090452*^9}, {3.814596756949802*^9, 3.8145967642776823`*^9}, {
   3.8146198071931143`*^9, 3.814619809759726*^9}, {3.81462023542239*^9, 
   3.814620313701789*^9}, {3.814690837960573*^9, 3.814690838887252*^9}, {
   3.814696928144594*^9, 3.814696957206493*^9}, {3.814698904554583*^9, 
   3.814698922846807*^9}, {3.814698973511589*^9, 3.814698977021235*^9}, {
   3.815221185998499*^9, 3.815221190641458*^9}, 3.8153775615555162`*^9, 
   3.815476705485456*^9, {3.83524369889653*^9, 3.8352436998946247`*^9}, 
   3.846578673635908*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"7ec6b73a-9545-494c-bd5b-23fd772bbe22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 1}, {2, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.820906043397482*^9, 3.831033956155509*^9, 
  3.846420273825419*^9, 3.8465786773174562`*^9, 3.846653445585123*^9, 
  3.8466550198737164`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"649810d9-e8db-4d3a-bf6d-e7dd972b0566"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.814620304505314*^9, 3.81462031510184*^9}, 
   3.814688241944971*^9, 3.814690843863586*^9, 3.814695458352717*^9, 
   3.814696574469158*^9, {3.814696608195505*^9, 3.814696633815385*^9}, 
   3.814696921000017*^9, 3.814697036271628*^9, {3.8146989158743963`*^9, 
   3.814698939038979*^9}, 3.8146989798721533`*^9, 3.814701373231461*^9, 
   3.814878324188281*^9, 3.814878779738443*^9, 3.814878814141488*^9, 
   3.8149784477309113`*^9, 3.814979656120656*^9, 3.815221119934308*^9, {
   3.8152211797012043`*^9, 3.815221248921536*^9}, 3.815221352717815*^9, {
   3.815221483930106*^9, 3.815221509508321*^9}, 3.8152217937463427`*^9, 
   3.8152218308338547`*^9, {3.8152218742421503`*^9, 3.815221912693942*^9}, 
   3.815236519495749*^9, 3.8153323938143053`*^9, 3.815475249020504*^9, 
   3.815482661932198*^9, 3.8157248211534967`*^9, {3.815725078654625*^9, 
   3.815725111711439*^9}, {3.816421995427869*^9, 3.8164220200701847`*^9}, 
   3.8164510957579203`*^9, 3.816495181192608*^9, 3.816495626837281*^9, 
   3.820906043400978*^9, 3.8310339561678247`*^9, 3.8464202756917057`*^9, 
   3.846578677321966*^9, 3.8466534455891743`*^9, 3.846655019878557*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"8c7b6a8b-22a8-47c6-9085-24a417429454"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "increasing", " ", "the", " ", "allowed", " ", "degree", " ", "in", " ", 
    "the", " ", "NUM"}], ",", " ", 
   RowBox[{"we", " ", "get"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83103397550528*^9, 3.831033993320607*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"cf2f3a59-8bf1-4262-9e2c-b4f1071aa79f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions1", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation1", ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "3"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814591102952839*^9, 3.8145911681258383`*^9}, {
   3.814591216738378*^9, 3.8145912334241333`*^9}, 3.814591461215464*^9, 
   3.814591496863885*^9, {3.814591689264909*^9, 3.814591710880801*^9}, {
   3.814591790658173*^9, 3.814591801259149*^9}, {3.814592958271071*^9, 
   3.814592960527793*^9}, {3.8145930221316442`*^9, 3.814593038141161*^9}, {
   3.814593360607861*^9, 3.814593374773221*^9}, {3.814596306319954*^9, 
   3.814596395090452*^9}, {3.814596756949802*^9, 3.8145967642776823`*^9}, {
   3.8146198071931143`*^9, 3.814619809759726*^9}, {3.81462023542239*^9, 
   3.814620273222869*^9}, {3.8146908518566027`*^9, 3.814690858426388*^9}, {
   3.814694023012389*^9, 3.814694057953395*^9}, {3.814696959568008*^9, 
   3.8146969598771963`*^9}, {3.814697040874393*^9, 3.8146970516962767`*^9}, 
   3.8149720499634132`*^9, {3.8149722196164207`*^9, 3.814972220415854*^9}, {
   3.814979672052763*^9, 3.8149796844005327`*^9}, {3.815332415500289*^9, 
   3.815332415998057*^9}, {3.815377564179027*^9, 3.815377566584331*^9}, {
   3.816422070940599*^9, 3.8164220775823507`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"33b33de7-e4b9-4cc4-9593-01f3120ca1a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 1}, {2, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8209060476944036`*^9, 3.8310339646350594`*^9, 
  3.831033995477062*^9, 3.846420333300596*^9, 3.846578682663498*^9, 
  3.846653446614305*^9, 3.84665502092142*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6aa727c7-30ad-49dc-9f93-4e98543a8bb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["k", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox["k", "3"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["n", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox["n", "2"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      SuperscriptBox["n", "3"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"k", " ", "n"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "2"]}], "4"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "k", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"9", " ", "k"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "k", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8146197575485*^9, {3.8146198075032988`*^9, 3.8146198102446327`*^9}, 
   3.814619962879106*^9, 3.814620005581843*^9, {3.814620219918227*^9, 
   3.814620274568944*^9}, 3.814688251208034*^9, 3.814690862626918*^9, {
   3.8146940249654903`*^9, 3.81469406023167*^9}, 3.814695460607602*^9, 
   3.814696576253829*^9, {3.814696609964691*^9, 3.814696635769582*^9}, 
   3.814696923469142*^9, 3.814696961562079*^9, {3.814697038172426*^9, 
   3.8146970534593973`*^9}, 3.814697101332412*^9, 3.8146989607864037`*^9, 
   3.814701377820912*^9, 3.8149720519795218`*^9, 3.8149722217058897`*^9, {
   3.8149796676267567`*^9, 3.814979686081709*^9}, {3.815221478897023*^9, 
   3.81522148778158*^9}, 3.8152217999842863`*^9, 3.815221834456931*^9, {
   3.815221876844737*^9, 3.815221915231202*^9}, 3.815236524516271*^9, {
   3.8153323992821217`*^9, 3.815332418353024*^9}, 3.815475315665861*^9, 
   3.815482665995162*^9, 3.8157251172219763`*^9, 3.8164220282029753`*^9, {
   3.8164220734187803`*^9, 3.8164220791329393`*^9}, 3.816451104528179*^9, 
   3.816495186240292*^9, 3.81649562937372*^9, 3.820906047696928*^9, 
   3.831033964680909*^9, 3.8310339954958143`*^9, 3.846420333318527*^9, 
   3.846578682668558*^9, 3.846653446694809*^9, 3.8466550209272413`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"2775fbe4-d22a-420f-b076-6a6d48533bd1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "by", " ", "plugging", " ", "back"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.831034003345717*^9, 3.831034012935337*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4ef858c7-5942-48aa-b24c-1232b4944c14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation1", "/.", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    "solutions1"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.814690806038643*^9, 3.814690813497301*^9}, {
  3.814690870671791*^9, 3.814691003030813*^9}, {3.815378083325529*^9, 
  3.815378084941052*^9}, {3.815475366543158*^9, 3.8154753668405523`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c9e4a128-756e-441c-8ba0-763368ee160f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"2", " ", "n"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.814690909057232*^9, 3.814691003694543*^9}, 
   3.814695462543803*^9, 3.814696612601047*^9, 3.814701379116907*^9, 
   3.814972070995904*^9, {3.8153324102931337`*^9, 3.815332421075485*^9}, 
   3.8154826707197447`*^9, 3.81572511980781*^9, 3.816451109130135*^9, 
   3.816495187884658*^9, 3.816495631842852*^9, 3.8209060503391733`*^9, 
   3.831033998228201*^9, 3.8464203396769943`*^9, 3.84657868446389*^9, 
   3.846653446762951*^9, 3.846655020970695*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"d943fa86-1053-471e-bbf6-cf8b9a14fe57"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2 (inhomogeneous). Eps only in numerator of solution", \
"Subsection",
 CellChangeTimes->{{3.814701397314906*^9, 3.814701400730502*^9}, {
  3.814704378534034*^9, 3.814704383072509*^9}, {3.814767568563528*^9, 
  3.814767591184821*^9}, {3.814767690621201*^9, 3.814767700104053*^9}, {
  3.8147677442572517`*^9, 3.814767767130679*^9}, {3.815377448288947*^9, 
  3.81537745239478*^9}},ExpressionUUID->"5825bafb-a7c0-4ba1-bedc-\
fb7ed28472c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}]}], "+", "n", "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        SuperscriptBox["n", "4"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"10", " ", "n"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}]}], "+", "n", "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"84", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "4"]}], "+", 
        RowBox[{"12", " ", "n"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        SuperscriptBox["n", "4"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"72", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"122", "+", 
           RowBox[{"14", " ", "n"}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}]}], "+", "n", "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "4"]}], "+", 
        RowBox[{"18", " ", "n"}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        SuperscriptBox["n", "4"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"69", "+", 
           RowBox[{"36", " ", "n"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", "k"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"119", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "4"]}], "+", 
        RowBox[{"62", " ", "n"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        SuperscriptBox["n", "4"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"83", "+", 
           RowBox[{"20", " ", "n"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"157", "+", 
           RowBox[{"58", " ", "n"}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"73", "-", "k", "+", 
        RowBox[{"39", " ", "n"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["eps", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "n"}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["eps", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"6", " ", "n"}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"10", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"eps", " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"8", " ", "n"}], "-", 
           SuperscriptBox["n", "2"], "+", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{"37", "+", 
              RowBox[{"10", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["eps", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"28", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"38", " ", "n"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"(", 
             RowBox[{"43", "+", 
              RowBox[{"47", " ", "n"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}]}], "+", "n", "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"392", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "4"]}], "+", 
        RowBox[{"146", " ", "n"}], "+", 
        RowBox[{"69", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        SuperscriptBox["n", "4"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"14", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"191", "+", 
           RowBox[{"38", " ", "n"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"425", "+", 
           RowBox[{"116", " ", "n"}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"2", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"eps", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}]}], "+", "n", "+", 
         RowBox[{
          SuperscriptBox["eps", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"54", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "4"]}], "+", 
        RowBox[{"60", " ", "n"}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["n", "3"]}], "+", 
        SuperscriptBox["n", "4"], "+", 
        RowBox[{
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{"123", "+", 
           RowBox[{"74", " ", "n"}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", "k"}], "]"}]}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "+", "eps", "+", 
       SuperscriptBox["eps", "2"], "+", 
       RowBox[{"eps", " ", "k"}], "+", 
       RowBox[{
        SuperscriptBox["eps", "2"], " ", "k"}], "+", "n", "+", 
       RowBox[{
        SuperscriptBox["eps", "2"], " ", "n"}], "+", 
       RowBox[{
        SuperscriptBox["eps", "2"], " ", "k", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", 
       SuperscriptBox["n", "2"], "+", 
       RowBox[{
        SuperscriptBox["eps", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["k", "2"], "+", 
          RowBox[{"k", " ", "n"}]}], ")"}]}], "+", 
       RowBox[{"eps", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "k"}], "+", 
          SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8153775258636847`*^9, 3.815377538560227*^9}, 
   3.8153776152117968`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"0a215890-5d4c-428d-8e53-ca7952728c0c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Solve", " ", "the", " ", "equation", " ", "by", " ", "calling", " ", 
   RowBox[{"SolvePLDE", ".", " ", "The"}], " ", "symbol", " ", "\"\<eps\>\"", 
   " ", "must", " ", "be", " ", "declared", " ", "in", " ", "the", " ", 
   "appropriate", " ", 
   RowBox[{"option", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832154185774372*^9, 3.832154192952235*^9}, {
  3.832733153164418*^9, 3.832733180271637*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8ccd855c-6ff8-464a-a5af-b7d3561d936a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions2", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation2", ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"PLDESymbols", "\[Rule]", 
     RowBox[{"{", "eps", "}"}]}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814704225131135*^9, 3.814704265258477*^9}, {
   3.814704413208753*^9, 3.814704416419969*^9}, {3.814704846358829*^9, 
   3.8147048556247997`*^9}, {3.8147664979985723`*^9, 
   3.8147665171166897`*^9}, {3.814767708186376*^9, 3.814767724785*^9}, {
   3.815377520301181*^9, 3.815377524448854*^9}, 3.815377617848015*^9, {
   3.815377704682769*^9, 3.815377705581115*^9}, {3.816495276806376*^9, 
   3.816495280575968*^9}, {3.835243710692717*^9, 3.83524371147615*^9}, 
   3.84657868969088*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"a76d561b-44a2-4198-9eb9-087addb757cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    FractionBox[
     RowBox[{"3", "+", 
      RowBox[{"eps", " ", "k"}], "+", "n", "+", 
      RowBox[{
       SuperscriptBox["eps", "2"], " ", "k", " ", "n"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"9", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "3"]}], "+", 
        RowBox[{"2", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.814704254545233*^9, 3.814704267426289*^9}, 
   3.8147044371080427`*^9, 3.814704521383047*^9, {3.814704842900299*^9, 
   3.8147048588356953`*^9}, 3.814766519874751*^9, 3.814766914801099*^9, {
   3.8147669895032454`*^9, 3.814767002957663*^9}, 3.81476705403863*^9, 
   3.8147671334566813`*^9, 3.814767679422781*^9, {3.81476771093673*^9, 
   3.814767727150297*^9}, 3.8149797133178883`*^9, 3.81522193180958*^9, 
   3.815224634003037*^9, 3.815236539879602*^9, 3.815369546802059*^9, 
   3.815369584532086*^9, 3.81537763152916*^9, 3.815377712861205*^9, 
   3.815482854424292*^9, 3.815725131140818*^9, 3.816451119266308*^9, {
   3.8164952608341503`*^9, 3.816495297020488*^9}, {3.816495354679572*^9, 
   3.816495403651*^9}, {3.8164955994419813`*^9, 3.816495614547504*^9}, 
   3.82090606375317*^9, 3.8310340292951*^9, 3.846420356924097*^9, 
   3.846578693736258*^9, 3.846653448799923*^9, 3.84665502306258*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"625a5f1d-e949-43a8-b563-bf3c4ff931d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "by", " ", "plugging", " ", "back"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8321541963595257`*^9, 3.832154206572805*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"9d90b098-a125-41da-a475-c971ee121594"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"equation2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"solutions2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}], "//", "Simplify"}], ")"}], "-", 
   RowBox[{"equation2", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8153779011573753`*^9, 3.8153779595349073`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"c5c6076b-b527-444d-9302-504538bc5d05"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8153779340571947`*^9, 3.815377959852206*^9}, 
   3.8154828587429934`*^9, 3.8157251312190933`*^9, 3.8164511209921513`*^9, 
   3.816495327449505*^9, 3.8164956168746233`*^9, 3.8209060651692457`*^9, 
   3.831034029368864*^9, 3.8464203621639633`*^9, 3.846578695774247*^9, 
   3.8466534488347607`*^9, 3.846655023097196*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"e211dcfc-914e-4af7-ae01-a82e261f4cbc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3: Harmonic sums in one variable", "Subsection",
 CellChangeTimes->{{3.8147676023042917`*^9, 3.814767610449971*^9}, {
  3.814773311168618*^9, 3.814773314850472*^9}, {3.815377645658341*^9, 
  3.8153776776879168`*^9}},ExpressionUUID->"948ab0b1-5d6c-43af-a19a-\
e83717efce0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "^", "2"}], 
      RowBox[{"f", "[", 
       RowBox[{"n", "+", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "^", "2"}], 
      RowBox[{"f", "[", "n", "]"}]}]}], "\[Equal]", 
    RowBox[{"2", "+", "n"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815377992238181*^9, 3.815377999326603*^9}, 
   3.846578699818397*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"b5c94c27-b925-4f3c-a458-806491d559d4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "harmonic", " ", "sums", " ", "to", " ", "be", " ", "searched", 
   " ", "must", " ", "be", " ", "declared", " ", "in", " ", "the", " ", 
   "appropriate", " ", 
   RowBox[{"option", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832733196090848*^9, 3.83273322561078*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a63d7406-1900-4445-b1e0-dce6f3c5d3d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions3", "=", 
  RowBox[{"SolvePLDE", "[", "\[IndentingNewLine]", 
   RowBox[{"equation3", ",", 
    RowBox[{"f", "[", "n", "]"}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "1"}], ",", 
    RowBox[{"UseObject", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], ",", 
       RowBox[{"S", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814771177612557*^9, 3.814771260192984*^9}, {
   3.814771643360793*^9, 3.8147716485528183`*^9}, {3.8147730560968103`*^9, 
   3.8147730619711657`*^9}, {3.814773093243743*^9, 3.8147731056747704`*^9}, {
   3.81477316999086*^9, 3.8147731886302032`*^9}, {3.814773229889614*^9, 
   3.814773299980672*^9}, {3.8147753824448137`*^9, 3.814775382579735*^9}, {
   3.8153251850597897`*^9, 3.815325185539435*^9}, {3.815378050010902*^9, 
   3.815378051059099*^9}, {3.815378132525537*^9, 3.815378133984445*^9}, {
   3.816432876849264*^9, 3.816432886320066*^9}, {3.816451420010256*^9, 
   3.8164514253433647`*^9}, {3.8352437203527203`*^9, 3.835243721180744*^9}, 
   3.846578713027513*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"6bbcd9f0-3ec8-43cc-8d3a-a4ddbba7621e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "n"}], "]"}], "+", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "n"}], "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.814771217444591*^9, 3.814771260610074*^9}, 
   3.814771326952696*^9, 3.8147713610994787`*^9, 3.814771392558918*^9, {
   3.8147716412861147`*^9, 3.8147716491418257`*^9}, {3.8147718241673527`*^9, 
   3.814771843329111*^9}, 3.814772059405966*^9, 3.8147730630939913`*^9, {
   3.814773093899145*^9, 3.8147731061088552`*^9}, {3.8147731805397673`*^9, 
   3.814773189151519*^9}, 3.814773266377141*^9, 3.814773301495371*^9, 
   3.814775398096401*^9, {3.814779181777183*^9, 3.814779201527893*^9}, {
   3.815221946007859*^9, 3.8152219480153103`*^9}, 3.815224624681188*^9, 
   3.8153696059332333`*^9, {3.815378120396782*^9, 3.815378135829198*^9}, 
   3.815482867672917*^9, 3.815725144956995*^9, 3.81643273042616*^9, {
   3.816432877294447*^9, 3.816432887339662*^9}, 3.8164329317938557`*^9, {
   3.8164514261699133`*^9, 3.816451434189399*^9}, 3.816451533430848*^9, {
   3.81645160516547*^9, 3.8164516086962147`*^9}, 3.816451643546061*^9, 
   3.816495637609105*^9, 3.820906073349428*^9, 3.831034042168435*^9, 
   3.846420374304818*^9, 3.846578714282413*^9, 3.846653449013289*^9, 
   3.846655023279818*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"6fa21811-afa7-41fe-b8e4-b7f4ef808cbc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "first", " ", "element", " ", "is", " ", "a", " ", "solution", 
    " ", "of", " ", "the", " ", "homogeneous", " ", "equation"}], ";", " ", 
   RowBox[{
   "the", " ", "second", " ", "is", " ", "a", " ", "particular", " ", 
    RowBox[{"solution", ":"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.83215423017275*^9, 3.832154252860251*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"906327ed-5988-493c-8a17-98c0daeecc87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation3", "/.", 
       RowBox[{
        RowBox[{"f", "[", "n_", "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    "solutions3"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.814690806038643*^9, 3.814690813497301*^9}, {
  3.814690870671791*^9, 3.814691003030813*^9}, {3.815378083325529*^9, 
  3.815378084941052*^9}, {3.815378137529697*^9, 3.815378144077486*^9}, {
  3.8153786174776297`*^9, 3.81537862027967*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"6efa71ee-6824-45b2-a007-1e2a140b45b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", "+", "n"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.814690909057232*^9, 3.814691003694543*^9}, 
   3.814695462543803*^9, 3.814696612601047*^9, 3.814701379116907*^9, 
   3.814972070995904*^9, {3.8153324102931337`*^9, 3.815332421075485*^9}, {
   3.8153781400341063`*^9, 3.815378144520615*^9}, 3.815482868635317*^9, 
   3.815725146355607*^9, 3.8164516447002163`*^9, 3.816495638527969*^9, 
   3.8209060754655523`*^9, 3.831034043069891*^9, 3.8464203809089613`*^9, 
   3.8465787159247007`*^9, 3.846653449029614*^9, 3.8466550232973423`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"b48e367d-2f57-43d0-849c-92561c4c8724"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4: simple aperiodic factor", "Subsection",
 CellChangeTimes->{{3.81478251129167*^9, 3.814782513170444*^9}, {
  3.815378179939872*^9, 
  3.8153782164117813`*^9}},ExpressionUUID->"72786679-75c5-498a-b3ea-\
d8c9a016d854"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "k", "+", 
          SuperscriptBox["n", "2"]}], ")"}], " ", 
        RowBox[{"f", "[", 
         RowBox[{"n", ",", "k"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"2", "+", "k"}]}], "]"}]}]}], "==", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.846578746955173*^9, 3.846578754537573*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"909b53bc-ac44-4c43-86e9-bee6c0e9be1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution4", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation4", ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815047385695125*^9, 3.815047429137247*^9}, {
  3.815378278948956*^9, 3.815378302740212*^9}, {3.816451743603046*^9, 
  3.816451747267147*^9}, {3.835243730503056*^9, 3.835243731324884*^9}, {
  3.846578767419105*^9, 3.846578787129868*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2e99b11b-6b03-4c4b-a4fe-2893f4e1a19b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8465787878694143`*^9, 3.8466534492167673`*^9, 
  3.846655023488834*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e6c34b92-bbfd-4da9-a691-4dfa0fb17728"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", 
     RowBox[{"1", "+", "k", "+", 
      SuperscriptBox["n", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8150474215045233`*^9, 3.815223093675416*^9, 3.815378303725232*^9, 
   3.815482879494779*^9, 3.815725165261204*^9, {3.8164516588840933`*^9, 
   3.816451684963722*^9}, 3.816451747847899*^9, 3.816451784567699*^9, 
   3.816451902670912*^9, 3.816495647982342*^9, 3.820906088770426*^9, 
   3.831034054479517*^9, 3.8464203985597143`*^9, {3.8465787806286497`*^9, 
   3.846578787874524*^9}, 3.846653449217329*^9, 3.846655023490219*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"8ace9bb9-af92-4be7-baa4-07d0f4f83b93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution4B", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation4", ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "3"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8153783758580914`*^9, 3.815378423219268*^9}, {
  3.846578811491663*^9, 3.8465788125377417`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"d7c5f93a-b9e8-4dc3-81ba-282aae7137c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, 2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.820906091177949*^9, 3.831034056632839*^9, 
  3.846420403449235*^9, 3.84657881382378*^9, 3.846653449393524*^9, 
  3.846655023671123*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"31da9ecf-d24e-41d6-89c6-adb9f209b1c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"k", "-", 
       RowBox[{"2", " ", "n"}]}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["k", "2"], "-", 
       RowBox[{"4", " ", "k", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"]}]}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["k", "3"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["k", "2"], " ", "n"}], "+", 
       RowBox[{"12", " ", "k", " ", 
        SuperscriptBox["n", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "3"]}]}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.815378380378525*^9, 3.8153784242470913`*^9}, 
   3.815482883869054*^9, 3.8157251698032703`*^9, {3.816451688772369*^9, 
   3.81645170283398*^9}, 3.81645178841724*^9, {3.8164518982930098`*^9, 
   3.816451905099526*^9}, 3.816495650867024*^9, 3.820906091205922*^9, 
   3.831034056651758*^9, 3.846420403452499*^9, 3.846578813828311*^9, 
   3.846653449395875*^9, 3.846655023672662*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"91cf4595-c90a-445a-b99c-3c4770e9d79e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "by", " ", "plugging", " ", "back", " ", "these", " ", 
   "solutions"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735436261204*^9, 3.8327354408925877`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"5d858267-33a4-4e3a-996e-66b29ad29ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation4", "/.", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    "solution4B"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.815378426363451*^9, 3.815378453176309*^9}, 
   3.815378505576823*^9, {3.815378597851215*^9, 3.815378605419148*^9}, {
   3.846578819259253*^9, 3.84657882209696*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"6f88da56-366c-4544-a205-8bc609b7914f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8153784534580173`*^9, {3.8153786016907377`*^9, 3.815378605754772*^9}, 
   3.8154828863681087`*^9, 3.815725171233282*^9, 3.816451703717724*^9, 
   3.816451911538577*^9, 3.8164519824334183`*^9, 3.816495652990617*^9, 
   3.820906092967092*^9, 3.831034058173217*^9, 3.846420408467082*^9, {
   3.8465788159467707`*^9, 3.846578822549259*^9}, 3.846653449411889*^9, 
   3.846655023688616*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"d64443ba-fe8c-4d9b-9df9-a91aaa490027"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 5: aperiodic, with fractions in the coefficients of the equation\
\>", "Subsection",
 CellChangeTimes->{{3.81537832336675*^9, 
  3.815378351382394*^9}},ExpressionUUID->"a473653c-41c3-45b7-85b2-\
5f5870df99cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["k", "3"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "k"}], "3"], "-", 
           FractionBox["n", "3"]}], ")"}], "2"], "-", 
        FractionBox[
         RowBox[{"2", " ", "n"}], "3"]}], ")"}], 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox["k", "3"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "k"}], "3"], "-", 
           FractionBox["n", "3"]}], ")"}], "2"], "+", 
        FractionBox[
         RowBox[{"2", " ", "n"}], "3"]}], ")"}], 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"n", "+", "2"}], ",", 
        RowBox[{"k", "+", "1"}]}], "]"}]}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.815378738426553*^9, 3.815378743645433*^9}, 
   3.846578836595538*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"8afd5787-f929-45bc-a3f8-88103748bc2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution5", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation5", ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815047556613955*^9, 3.815047571420874*^9}, {
   3.815047632957715*^9, 3.815047672841333*^9}, {3.8152231600717173`*^9, 
   3.815223165433667*^9}, {3.815378749632884*^9, 3.815378777763343*^9}, {
   3.835243738421111*^9, 3.8352437392746897`*^9}, 3.846578828058563*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"46ccd768-914f-403c-89ea-caad8e1fefc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{2, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.820906099743968*^9, 3.8310340676554337`*^9, 
  3.846420417986455*^9, 3.846578829491077*^9, 3.84665344963323*^9, 
  3.84665502391817*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"e21aefc9-3d3f-40ec-8bbd-4abb2a30b0dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["1", 
     RowBox[{"9", "-", 
      RowBox[{"3", " ", "k"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"6", " ", "n"}], "-", 
      RowBox[{"4", " ", "k", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.815047718066133*^9, 3.815223111678562*^9, {3.815223153810854*^9, 
   3.815223182621455*^9}, {3.815223441519499*^9, 3.8152234434957457`*^9}, 
   3.81522347852479*^9, {3.815223520165848*^9, 3.815223621032036*^9}, {
   3.815223956180303*^9, 3.815223958495615*^9}, 3.815224620846326*^9, {
   3.815378751594982*^9, 3.815378779063253*^9}, 3.8153994716707487`*^9, 
   3.815482895390337*^9, 3.815725180594379*^9, 3.8164502144057207`*^9, 
   3.81645203909632*^9, 3.816452073556384*^9, 3.81649566051355*^9, 
   3.820906099745286*^9, 3.831034067657099*^9, 3.846420418392161*^9, 
   3.8465788294948072`*^9, 3.846653449633828*^9, 3.846655023919598*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"429b28c1-c762-4050-8b2c-07606494dbdb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "by", " ", "substituting", " ", "the", " ", "solution", " ", 
   "into", " ", "the", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8327346937839727`*^9, 3.8327347145182753`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"c31e57af-6829-4015-96d4-ec95273d1052"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"equation5", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"solution5", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.815378758604978*^9, 3.8153787904664373`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"a378d35c-6ac9-4062-8b08-ca7c2e511bc8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.815378787276266*^9, 3.815378790764838*^9}, 
   3.815482896700884*^9, 3.8157251815891*^9, 3.816452074508741*^9, 
   3.816495661204421*^9, 3.820906101748898*^9, 3.831034068821295*^9, 
   3.846420422508463*^9, 3.846578831766254*^9, 3.84665344965098*^9, 
   3.846655023936322*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"973a5417-0843-48b9-8ef0-b43c8bd378ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 6: Periodic example (taken from Kauers, Schneider 2011)\
\>", "Subsection",
 CellChangeTimes->{{3.815194180707932*^9, 3.815194183702469*^9}, {
  3.815378799253289*^9, 3.8153788356401854`*^9}, {3.8196230155633497`*^9, 
  3.819623024902878*^9}},ExpressionUUID->"06c23b85-9b71-470a-9060-\
24e6c1a666cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"k", "+", "n", "+", "1"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "1"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "n", "+", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "3"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "1"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "n", "+", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "4"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "n", "+", "5"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "6"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", 
        RowBox[{"k", "+", "1"}]}], "]"}]}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81537884556176*^9, 3.815378851846858*^9}, 
   3.846578839652096*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"3a15208d-a0d4-4010-9d0a-9194b7076488"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution6", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation6", ",", 
    RowBox[{"y", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815204341780015*^9, 3.8152043503398848`*^9}, {
   3.815204468073813*^9, 3.8152045725424128`*^9}, {3.815207951347847*^9, 
   3.815207955131838*^9}, {3.815208392604403*^9, 3.815208449802767*^9}, {
   3.8152084808251133`*^9, 3.8152084809199467`*^9}, {3.815208968419668*^9, 
   3.815208968850162*^9}, {3.815216122554151*^9, 3.815216122834156*^9}, 
   3.815216549093514*^9, 3.815218252573724*^9, {3.815218360830783*^9, 
   3.815218361487218*^9}, 3.8152240496127043`*^9, 3.815224564319392*^9, 
   3.8152369533254433`*^9, {3.8152371166696653`*^9, 3.815237117092*^9}, {
   3.815237426673881*^9, 3.815237437545301*^9}, {3.8152376153007793`*^9, 
   3.815237615455256*^9}, {3.815370316148129*^9, 3.815370317328456*^9}, {
   3.815370956983345*^9, 3.8153709576432447`*^9}, {3.815378859176474*^9, 
   3.815378867372735*^9}, {3.835243743790533*^9, 3.835243744552476*^9}, 
   3.846578842354299*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"b6c27f6c-9a43-46aa-ab66-51354b7f884b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 1}, {1, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.82090611086231*^9, 3.8310340764559193`*^9, 
  3.8464204324447536`*^9, 3.8465788464761267`*^9, 3.8466534514790993`*^9, 
  3.846655025678206*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b0e4ae75-9b25-404f-a5dc-a9886f33f8b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "k", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "k", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "k", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "k"}], "+", 
         RowBox[{"3", " ", "n"}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["n", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "k", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "k", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "k", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "k"}], "+", 
         RowBox[{"3", " ", "n"}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.815237056708539*^9, {3.815237113544305*^9, 3.8152371289067717`*^9}, {
   3.815237435070174*^9, 3.815237445621118*^9}, 3.815237623327828*^9, 
   3.815244355193668*^9, 3.815244386569434*^9, 3.815369724019972*^9, {
   3.8153703264549007`*^9, 3.815370366752633*^9}, 3.815370425207818*^9, 
   3.815370965585943*^9, 3.815378885019314*^9, 3.8153889729856443`*^9, 
   3.8153961797836246`*^9, 3.815482906219213*^9, 3.8157251914328012`*^9, 
   3.8164520841927443`*^9, 3.8164956683176517`*^9, 3.82090611088723*^9, 
   3.831034076474491*^9, 3.846420435582851*^9, 3.8465788464979057`*^9, 
   3.846653451481373*^9, 3.846655025683804*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"45319d72-6fc7-4d89-a3fd-2d8ee0186cbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation6", "/.", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    "solution6"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.814690806038643*^9, 3.814690813497301*^9}, {
  3.814690870671791*^9, 3.814691003030813*^9}, {3.815378083325529*^9, 
  3.815378084941052*^9}, {3.815378137529697*^9, 3.815378144077486*^9}, {
  3.8153786174776297`*^9, 3.81537862027967*^9}, {3.815378972478324*^9, 
  3.815379000052753*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d8f11444-e567-4bdd-8bb9-f6ffc3582fb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.81537897939155*^9, 3.8153790006573153`*^9}, 
   3.815388976307683*^9, 3.815396181948244*^9, 3.815482907376206*^9, 
   3.8157251931537857`*^9, 3.8164520854673*^9, 3.8164956692954683`*^9, 
   3.8209061126779222`*^9, 3.831034078669299*^9, 3.846420440559342*^9, 
   3.846578846689073*^9, 3.8466534515348377`*^9, 3.8466550257470016`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"1edbaba7-f891-4ad2-81aa-124e23eb2d21"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 7 : Periodic example (taken from Kauers, Schneider 2011)\
\>", "Subsection",
 CellChangeTimes->{{3.815379007028707*^9, 3.8153790203342257`*^9}, 
   3.820906129451285*^9},ExpressionUUID->"6e16f8bd-33ae-4b27-b8dc-\
f9495831d43d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation7", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "+", "n", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "3"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "1"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "+", 
        RowBox[{"5", "n"}], "+", "7"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "4"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", "k"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "+", 
        RowBox[{"3", "n"}], "+", "3"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "8"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", 
        RowBox[{"k", "+", "2"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "+", 
        RowBox[{"7", "n"}], "+", "13"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "+", 
        RowBox[{"3", "n"}], "+", "9"}], ")"}], 
      RowBox[{"y", "[", 
       RowBox[{
        RowBox[{"n", "+", "2"}], ",", 
        RowBox[{"k", "+", "1"}]}], "]"}]}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.815379025303143*^9, 3.815379046454544*^9}, 
   3.846578850268297*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"14f1bcdf-33ee-4d25-a96b-9ac585375ad1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution7", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation7", ",", 
    RowBox[{"y", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815204341780015*^9, 3.8152043503398848`*^9}, {
   3.815204468073813*^9, 3.8152045725424128`*^9}, {3.815207951347847*^9, 
   3.815207955131838*^9}, {3.815208392604403*^9, 3.815208449802767*^9}, {
   3.8152084808251133`*^9, 3.8152084809199467`*^9}, {3.815208968419668*^9, 
   3.815208968850162*^9}, {3.815216122554151*^9, 3.815216122834156*^9}, 
   3.815216549093514*^9, 3.815218252573724*^9, {3.815218360830783*^9, 
   3.815218361487218*^9}, {3.8152196988792*^9, 3.8152197963188353`*^9}, {
   3.8152370516360893`*^9, 3.815237051852598*^9}, {3.815237125368058*^9, 
   3.815237125611971*^9}, {3.815237363084833*^9, 3.815237385499854*^9}, 
   3.815237441009775*^9, {3.8152375814026947`*^9, 3.815237581523768*^9}, {
   3.815370270975266*^9, 3.815370272086753*^9}, {3.815370961200879*^9, 
   3.815370961784143*^9}, {3.815379052484311*^9, 3.8153790731942663`*^9}, {
   3.835243750182337*^9, 3.835243750957683*^9}, 3.846578852058091*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"cd3538d4-bf72-465a-8005-21622219f821"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, -1}, {1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.820906122534959*^9, 3.831034085445302*^9, 
  3.8464204528548326`*^9, 3.846578855300045*^9, 3.846653453193799*^9, 
  3.846655027402821*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"5c982000-5716-4ce0-89dc-87d4cf4d5845"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "k"}], "+", 
         RowBox[{"3", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"k", "+", "n"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "k"}], "+", 
         RowBox[{"3", " ", "n"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n", "+", 
         SuperscriptBox["n", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"3", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.815219806262335*^9, 3.815224613286105*^9, {3.815237044108832*^9, 
   3.815237064395522*^9}, {3.8152371212300987`*^9, 3.815237136635989*^9}, 
   3.8152373264891148`*^9, {3.81523735875996*^9, 3.8152373934711103`*^9}, 
   3.815237453354836*^9, {3.815237571469913*^9, 3.8152375911998873`*^9}, 
   3.815244397950479*^9, 3.815369695516946*^9, {3.815370264966858*^9, 
   3.81537030275054*^9}, 3.815370380830512*^9, 3.815370413725174*^9, 
   3.8153705833326187`*^9, {3.8153709508501062`*^9, 3.815370973213254*^9}, {
   3.8153790653138933`*^9, 3.815379081436022*^9}, 3.8153890011849003`*^9, 
   3.815396168043014*^9, 3.8154829159870043`*^9, 3.815725202870002*^9, 
   3.816452092743723*^9, 3.816495678682412*^9, 3.8209061225600452`*^9, 
   3.831034085461658*^9, 3.846420455753264*^9, 3.846578855303824*^9, 
   3.846653453196659*^9, 3.846655027408746*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"a4968f39-cfce-4200-b6c2-e6c6825af40d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation7", "/.", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    "solution7"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.814690806038643*^9, 3.814690813497301*^9}, {
  3.814690870671791*^9, 3.814691003030813*^9}, {3.815378083325529*^9, 
  3.815378084941052*^9}, {3.815378137529697*^9, 3.815378144077486*^9}, {
  3.8153786174776297`*^9, 3.81537862027967*^9}, {3.815378972478324*^9, 
  3.815379000052753*^9}, {3.8153790684661903`*^9, 3.815379076467574*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"926da039-1977-4c9b-9957-17004b485bda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.81537897939155*^9, 3.8153790006573153`*^9}, 
   3.815379081498735*^9, 3.815389006291183*^9, 3.81539617218927*^9, 
   3.815482916054635*^9, 3.8157252041485367`*^9, 3.816452095365466*^9, 
   3.816495678755918*^9, 3.820906122621039*^9, 3.8310340869728394`*^9, 
   3.8464204559275007`*^9, 3.846578856009388*^9, 3.846653453218184*^9, 
   3.846655027430633*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"9e30497e-2c98-4c2f-b1ea-56ef642abb39"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8: shift set independent on t", "Subsection",
 CellChangeTimes->{{3.8152824919122763`*^9, 3.8152824973980083`*^9}, {
  3.815286082509231*^9, 3.815286085203875*^9}, {3.815286496484137*^9, 
  3.8152865050049257`*^9}, {3.815371505197216*^9, 3.815371506576172*^9}, {
  3.815378005655298*^9, 3.815378008259213*^9}, {3.815380366876112*^9, 
  3.815380366964039*^9}, {3.8153841007542257`*^9, 3.81538410695081*^9}, {
  3.819623052345222*^9, 
  3.81962305247561*^9}},ExpressionUUID->"0cc2cc45-c454-43e3-b713-\
12a7379abe30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation8", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k", ",", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", 
       RowBox[{"1", "+", "k"}], ",", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", "k", ",", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "+", 
       RowBox[{"2", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"1", "+", "k"}], ",", "t"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", 
       RowBox[{"2", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"54", "+", 
       RowBox[{"55", " ", "t"}], "+", 
       RowBox[{"37", " ", "eps", " ", "t"}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"46", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"12", " ", "eps", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"12", " ", "n"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"3", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["n", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"7", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"3", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"144", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"52", "+", 
             RowBox[{"76", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"43", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"222", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"100", "+", 
             RowBox[{"127", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"20", " ", "eps"}]}], ")"}], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"6", " ", "eps", " ", 
           SuperscriptBox["t", "3"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"176", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"112", "+", 
             RowBox[{"109", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"23", "+", 
             RowBox[{"90", " ", "eps"}]}], ")"}], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"8", " ", "eps", " ", 
           SuperscriptBox["t", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"20", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"25", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"10", " ", "eps"}]}], ")"}], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"13", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
             RowBox[{"eps", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"64", "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"11", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
             RowBox[{"3", " ", "eps", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"36", "+", 
          RowBox[{"13", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "eps"}]}], ")"}], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"6", " ", "eps", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"64", "+", 
             RowBox[{"38", " ", "eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"58", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"43", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
             RowBox[{"8", " ", "eps", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"104", "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"23", " ", "eps"}]}], ")"}], " ", "t"}], "+", 
             RowBox[{"35", " ", "eps", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"2", "+", "k"}], ",", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "+", "k", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"2", "+", "n"}], ",", 
       RowBox[{"1", "+", "k"}], ",", "t"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815372149939785*^9, 3.815372151022231*^9}, 
   3.81537218542922*^9, {3.815380369784239*^9, 3.8153803711215982`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"5b28fe5b-368c-4034-a660-5716363c83bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolvePLDE", "[", 
  RowBox[{
   RowBox[{"equation8", "\[Equal]", "0"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "k", ",", "t"}], "]"}], ",", 
   RowBox[{"PLDEDegBound", "\[Rule]", "4"}], ",", 
   RowBox[{"PLDESymbols", "->", 
    RowBox[{"{", "eps", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{3.8153804426677313`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"a8ad49e6-1f09-42fe-bbd4-d8b642a70954"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Notice: field has been extended to include: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "t", "}"}]}],
  SequenceForm[
  "Notice: field has been extended to include: ", {$CellContext`t}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8153804698811407`*^9, 3.8153963652786083`*^9, 
  3.8196230588828773`*^9, 3.820906139888447*^9, 3.831034097798472*^9, 
  3.8464204708524103`*^9, 3.8465788814247713`*^9, 3.846653453253476*^9, 
  3.8466550274741907`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"2d48c066-af45-40ba-be57-441f96b9455e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Spaces \[Element] O \\\\ U: Further periodic factors \
in the denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"]}], "+", "t"}], ",", 
     RowBox[{"8", "+", 
      RowBox[{"8", " ", "n"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"]}], "+", "t"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the \
denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:", {
   2 $CellContext`n^2 + $CellContext`t, 8 + 8 $CellContext`n + 
    2 $CellContext`n^2 + $CellContext`t}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8153804698811407`*^9, 3.8153963652786083`*^9, 
  3.8196230588828773`*^9, 3.820906139888447*^9, 3.831034097798472*^9, 
  3.8464204708524103`*^9, 3.8465788814247713`*^9, 3.846653453253476*^9, 
  3.846655031841381*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"cd3ecf43-4e03-40a2-86b3-babeacd49a62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8153804698811407`*^9, 3.8153963652786083`*^9, 
  3.8196230588828773`*^9, 3.820906139888447*^9, 3.831034097798472*^9, 
  3.8464204708524103`*^9, 3.8465788814247713`*^9, 3.846653453253476*^9, 
  3.8466550318847*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"5d1c270b-b94e-46ab-9cbd-ec0d91df5ef1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.815380475709301*^9, 3.8153963716443644`*^9, 
  3.8196230649625597`*^9, 3.820906146039742*^9, 3.831034103604855*^9, 
  3.846420478061143*^9, 3.846578890496216*^9, 3.846653458676375*^9, 
  3.8466550322446423`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"daa7e095-c0fb-45df-b321-e2c8743decee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Finds", " ", "no", " ", "solution"}], ",", " ", 
   RowBox[{
   "but", " ", "the", " ", "system", " ", "suggests", " ", "what", " ", 
    "factors", " ", "may", " ", "be", " ", "missing", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"possibly", " ", "shifted"}], ")"}], ".", " ", 
     RowBox[{"Let", "'"}]}], "s", " ", "insert", " ", "manually", " ", "the", 
    " ", "missing", " ", "factor", " ", "in", " ", "the", " ", 
    RowBox[{"den", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735473573316*^9, 3.832735486285441*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"41d23c97-9e7e-4510-adcf-1f5978400796"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution8", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{
    RowBox[{"equation8", "\[Equal]", "0"}], ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k", ",", "t"}], "]"}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "4"}], ",", 
    RowBox[{"PLDESymbols", "->", 
     RowBox[{"{", "eps", "}"}]}], ",", 
    RowBox[{"InsertDenFactor", "\[Rule]", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"n", "^", "2"}]}], "+", "t"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815283116283036*^9, 3.815283150495462*^9}, {
   3.815283185907737*^9, 3.815283216195901*^9}, {3.815285241171713*^9, 
   3.815285244614584*^9}, {3.81533271785467*^9, 3.815332733984638*^9}, 
   3.815332804431622*^9, {3.8153330772468987`*^9, 3.8153331151003323`*^9}, 
   3.8153332500678787`*^9, {3.8153737491673927`*^9, 3.8153737500693483`*^9}, {
   3.815380413767907*^9, 3.815380422251297*^9}, {3.815380463368621*^9, 
   3.815380465344352*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"1f66976d-b629-4179-b47f-ca34f5d38ecd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Notice: field has been extended to include: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "t", "}"}]}],
  SequenceForm[
  "Notice: field has been extended to include: ", {$CellContext`t}],
  Editable->False]], "Print",
 CellChangeTimes->{3.815380698496956*^9, 3.8196230879561157`*^9, 
  3.820906146077609*^9, 3.831034114263205*^9, 3.846420489385483*^9, 
  3.846578892368964*^9, 3.846653458734722*^9, 3.846655032276238*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"9942ce20-7701-447e-beae-4d9860ecfe6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Spaces \[Element] O \\\\ U: Further periodic factors \
in the denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"]}], "+", "t"}], ",", 
     RowBox[{"8", "+", 
      RowBox[{"8", " ", "n"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"]}], "+", "t"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the \
denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:", {
   2 $CellContext`n^2 + $CellContext`t, 8 + 8 $CellContext`n + 
    2 $CellContext`n^2 + $CellContext`t}],
  Editable->False]], "Print",
 CellChangeTimes->{3.815380698496956*^9, 3.8196230879561157`*^9, 
  3.820906146077609*^9, 3.831034114263205*^9, 3.846420489385483*^9, 
  3.846578892368964*^9, 3.846653458734722*^9, 3.8466550366629953`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"c5226b06-a255-4d9b-9463-960200a9f184"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.815380698496956*^9, 3.8196230879561157`*^9, 
  3.820906146077609*^9, 3.831034114263205*^9, 3.846420489385483*^9, 
  3.846578892368964*^9, 3.846653458734722*^9, 3.8466550367107677`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"46aeeb9c-b35e-41cb-8e13-63b2d1d0cd30"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "eps", " ", "k"}], "+", 
      RowBox[{"2", " ", "eps", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["t", "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["t", "2"]], "+", 
      FractionBox[
       SuperscriptBox["k", "2"], "t"], "+", 
      FractionBox[
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"]}], "t"], "+", 
      FractionBox["n", "t"], "+", 
      FractionBox[
       RowBox[{"eps", " ", "k", " ", "n"}], "t"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "t"], "+", 
      FractionBox[
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["n", "2"]}], "t"], "+", 
      FractionBox[
       RowBox[{"eps", " ", 
        SuperscriptBox["n", "3"]}], "t"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "+", "n", "+", 
        RowBox[{"2", " ", "t"}]}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8153736306172113`*^9, 3.815373813108726*^9, 
  3.815374934680048*^9, 3.815374974313959*^9, 3.815380660766206*^9, 
  3.815380709833848*^9, 3.819623094368017*^9, 3.820906152497011*^9, 
  3.831034120165015*^9, 3.8464204965428057`*^9, 3.846578899577301*^9, 
  3.846653464871307*^9, 3.846655037179101*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"ec8c9016-a23a-4949-b4c4-5dba42654e58"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "A", " ", "warning", " ", "is", " ", "given", " ", "that", " ", 
    "\"\<t\>\"", " ", "has", " ", "been", " ", "added", " ", "to", " ", "the",
     " ", 
    RowBox[{"field", ".", " ", "Therefore"}]}], ",", " ", 
   RowBox[{
    RowBox[{"all", " ", "t"}], "-", 
    RowBox[{
    "multiples", " ", "of", " ", "the", " ", "solution", " ", "are", " ", 
     "also", " ", "solutions", " ", "of", " ", "the", " ", "homogeneous", " ", 
     RowBox[{"equation", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735496764902*^9, 3.8327355032422132`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"60308bb2-0a10-4048-82a5-19720576e90c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "by", " ", "plugging", " ", "back", " ", "the", " ", 
   "solution"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8327355138923483`*^9, 3.832735521720989*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"02eeac55-7363-4ab0-a5ee-cec0e2c642f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"equation8", "/.", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"n_", ",", "k_", ",", "t_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"solution8", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.815333894691021*^9, 3.815333912098528*^9}, {
  3.8153804591162767`*^9, 3.815380460338118*^9}, {3.819623109790786*^9, 
  3.8196231239996033`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"9084c3f2-5521-4f82-84db-b95e28352b70"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.815333912424947*^9, 3.819623124435313*^9, 
  3.820906155481257*^9, 3.83103412410463*^9, 3.8464205056518097`*^9, 
  3.846578904729121*^9, 3.8465789895791683`*^9, 3.846653464927628*^9, 
  3.846655037216372*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"94a06c5a-916d-44ea-8f85-f4e0eec0c230"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9: periodic ", "Subsection",
 CellChangeTimes->{{3.815286484463037*^9, 3.815286486431477*^9}, {
  3.8153841236622467`*^9, 3.815384131714361*^9}, {3.815385415561483*^9, 
  3.8153854178136883`*^9}},ExpressionUUID->"1af0d097-7cee-4564-a024-\
e39085c51fae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation9", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k", ",", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", 
       RowBox[{"1", "+", "k"}], ",", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", "k", ",", 
       RowBox[{"1", "+", "t"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "+", 
       RowBox[{"2", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"1", "+", "k"}], ",", "t"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", "k", "+", 
       RowBox[{"2", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "n"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"9", " ", "t"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "t"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"3", " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"]}], "+", "t"}], ")"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"8", " ", "n"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"8", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"eps", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"49", " ", "t"}], "+", 
          RowBox[{"53", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["n", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"8", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"23", " ", "t"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"32", " ", "t"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"44", "+", 
             RowBox[{"197", " ", "t"}], "+", 
             RowBox[{"109", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["t", "3"]}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"155", " ", "t"}], "+", 
             RowBox[{"113", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["t", "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "t"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "t"}]}], ")"}]}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"8", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"27", " ", "t"}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"7", " ", "t"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"8", " ", "t"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"14", " ", "t"}], "+", 
                SuperscriptBox["t", "2"]}], ")"}]}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", 
                RowBox[{"60", " ", "t"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"51", " ", "t"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "4"], " ", "t"}], "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["t", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["t", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"40", " ", "t"}]}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"10", " ", "t"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"57", " ", "t"}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"1", "+", "n"}], ",", 
       RowBox[{"2", "+", "k"}], ",", "t"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"5", "+", "k", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"8", " ", "n"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "k"}], "+", 
       SuperscriptBox["k", "2"], "+", "n", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"7", " ", "t"}], "+", 
       RowBox[{"15", " ", "eps", " ", "t"}], "+", 
       RowBox[{"eps", " ", 
        SuperscriptBox["k", "3"], " ", "t"}], "+", 
       SuperscriptBox["t", "2"], "+", 
       RowBox[{"6", " ", "eps", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["n", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", 
          RowBox[{"2", " ", "t"}], "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "t"}], "+", 
          RowBox[{"13", " ", "eps", " ", "t"}], "+", 
          RowBox[{"4", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "t", "+", 
          RowBox[{"7", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"17", " ", "eps", " ", "t"}], "+", 
          RowBox[{"2", " ", "eps", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"eps", " ", "t"}]}], ")"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"9", " ", "eps", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"2", "+", "n"}], ",", 
       RowBox[{"1", "+", "k"}], ",", "t"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8153841845357733`*^9, 3.8153841995081387`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"3302d295-1517-472c-a6e9-5ba0463b1154"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "symbol", " ", "\"\<eps\>\"", " ", "must", " ", "be", " ", 
   RowBox[{"declared", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832733425836473*^9, 3.83273343465237*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"509ef132-2b7d-4c50-b58f-2a09d4e9b2d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution9", "=", 
  RowBox[{
   RowBox[{"SolvePLDE", "[", 
    RowBox[{
     RowBox[{"equation9", "\[Equal]", "0"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k", ",", "t"}], "]"}], ",", 
     RowBox[{"PLDESymbols", "->", 
      RowBox[{"{", "eps", "}"}]}], ",", 
     RowBox[{"PLDEDegBound", "\[Rule]", "5"}]}], "]"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.815283116283036*^9, 3.815283150495462*^9}, {
   3.815283185907737*^9, 3.815283216195901*^9}, {3.815285241171713*^9, 
   3.815285244614584*^9}, {3.815287355165762*^9, 3.815287361351514*^9}, {
   3.8153842035755587`*^9, 3.815384212030238*^9}, {3.815399512049306*^9, 
   3.81539951342962*^9}, 3.816442822377283*^9, 3.816442858667714*^9, {
   3.8352437671614037`*^9, 3.835243767897066*^9}, 3.84657892276296*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"e097ec1c-8c63-4928-ab11-169ef7fce73f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19.033413`", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["n", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["k", "2"], " ", "t"}], "+", 
         RowBox[{"eps", " ", 
          SuperscriptBox["k", "3"], " ", "t"}], "+", 
         RowBox[{"n", " ", "t"}], "+", 
         RowBox[{"eps", " ", "k", " ", "n", " ", "t"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"], " ", "t"}], "+", 
         RowBox[{"eps", " ", 
          SuperscriptBox["k", "2"], " ", 
          SuperscriptBox["n", "2"], " ", "t"}], "+", 
         RowBox[{"eps", " ", 
          SuperscriptBox["n", "3"], " ", "t"}], "+", 
         SuperscriptBox["t", "2"], "+", 
         RowBox[{"2", " ", "eps", " ", "k", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"2", " ", "eps", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "2"]}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["k", "2"], "+", "n", "+", 
           RowBox[{"2", " ", "t"}]}], ")"}]}], ")"}]}]}], "}"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.815286772834856*^9, 3.8152867947396*^9}, 
   3.815286870551423*^9, 3.8152870324319983`*^9, 3.815287314599949*^9, 
   3.8152873694564333`*^9, 3.81528759656885*^9, 3.815288237152876*^9, 
   3.8153176776382933`*^9, 3.8153194199111557`*^9, 3.815319628166597*^9, 
   3.815331778570339*^9, 3.815384418118582*^9, 3.815396285529993*^9, 
   3.8153996102942677`*^9, 3.815482749202281*^9, 3.815714573985404*^9, 
   3.8157146676498137`*^9, 3.81571482208016*^9, 3.815714979363244*^9, 
   3.815715046628819*^9, 3.8157150955675907`*^9, 3.8157151627990313`*^9, 
   3.815715323019433*^9, 3.815715442495246*^9, 3.815715945633226*^9, 
   3.8157163516092863`*^9, {3.815716495182191*^9, 3.815716523144206*^9}, 
   3.8157167669875793`*^9, 3.8157168715019503`*^9, 3.815716968267572*^9, 
   3.8157240799897003`*^9, 3.815724405066134*^9, 3.815724580847144*^9, 
   3.815725254125969*^9, 3.816442776127347*^9, 3.816450173488298*^9, 
   3.816452145538953*^9, 3.8164957231272907`*^9, 3.819623217826003*^9, 
   3.820906232277431*^9, 3.831034171012704*^9, 3.846420574843202*^9, 
   3.846578976464466*^9, 3.846579046492131*^9, 3.846653504419942*^9, 
   3.8466550688048353`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"e1a4257d-6b86-4ee9-8911-40ce7ff74417"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Check", " ", "by", " ", "plugging", " ", "back"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.832154746673626*^9, 3.83215475272726*^9}, 
   3.8465789277924557`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"8e8163fa-89bd-471a-b4cb-bc2447d146b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation9", "/.", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"n_", ",", "k_", ",", "t_"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    RowBox[{"solution9", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.814690806038643*^9, 3.814690813497301*^9}, {
  3.814690870671791*^9, 3.814691003030813*^9}, {3.815378083325529*^9, 
  3.815378084941052*^9}, {3.815378137529697*^9, 3.815378144077486*^9}, {
  3.8153786174776297`*^9, 3.81537862027967*^9}, {3.815378972478324*^9, 
  3.815379000052753*^9}, {3.8153790684661903`*^9, 3.815379076467574*^9}, {
  3.815384467977804*^9, 3.815384508821499*^9}, {3.815384693084344*^9, 
  3.815384693543661*^9}, {3.81539963754652*^9, 3.815399638533358*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"47a7ab01-ba73-4d72-b3d0-2f86e8ae1b66"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.815384473361414*^9, 3.815384510183017*^9}, 
   3.8153846938908253`*^9, 3.815396297111725*^9, 3.815399638977542*^9, 
   3.8154827557942963`*^9, 3.815724590980836*^9, 3.815725254195777*^9, 
   3.816452158431746*^9, 3.8164957280773697`*^9, 3.8196232178883333`*^9, 
   3.820906232342313*^9, 3.8310341750335693`*^9, 3.846420575005542*^9, 
   3.84657904659879*^9, 3.8466535045287313`*^9, 3.8466550688764067`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"000bdb46-d024-4d3b-b661-217750ab8f85"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "solution", " ", "can", " ", "be", " ", "simplified", " ", 
   "to"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832154763177194*^9, 3.832154774410166*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"bc3eb35f-5a64-41cf-90a6-abb341610d41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"solution9", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}], "//", 
   RowBox[{
    RowBox[{"Apart", "[", 
     RowBox[{"#", ",", "eps"}], "]"}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "eps", ",", "Together"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.815384530989015*^9, 3.8153846606985397`*^9}, {
  3.819623235701556*^9, 3.81962326713216*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"bf462d39-94a3-4b86-8c9e-7fc475827fbf"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"eps", " ", "t"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], "+", "n", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"]}], "+", "t"}], ")"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k", "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["k", "2"], "+", "n", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8153845363059673`*^9, 3.815384566515781*^9}, {
   3.815384620628256*^9, 3.815384661396276*^9}, 3.8153962981644573`*^9, {
   3.819623217967318*^9, 3.819623267632503*^9}, 3.820906232407887*^9, 
   3.8310341759529533`*^9, 3.846420575126927*^9, 3.8465790467030163`*^9, 
   3.846653504594308*^9, 3.8466550689278383`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"c8c021a8-2963-4019-9f3f-db90b53b4f2c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10: simple, aperiodic in 3 variables", "Subsection",
 CellChangeTimes->{{3.8153107939649467`*^9, 3.815310795238562*^9}, {
  3.815310894390132*^9, 3.815310895482909*^9}, {3.815384718994191*^9, 
  3.815384727424623*^9}, {3.8153854210093727`*^9, 
  3.8153854211779013`*^9}},ExpressionUUID->"ac4e1835-a34a-4a04-a64f-\
972c6ea12ef0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation10", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k", "+", 
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["t", "3"]}], ")"}]}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k", ",", "t"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["t", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", "k", ",", "t"}], "]"}]}]}], "\[Equal]", 
    "k"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815332447817677*^9, 3.815332478020495*^9}, {
   3.8153854513418493`*^9, 3.8153854517337103`*^9}, 3.846579064363166*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"e78e96e4-8bb5-4a98-acd9-dcd81a001b9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"ATTENTION", ":", " ", "Notice", ":", " ", 
    RowBox[{
    "k", " ", "and", " ", "t", " ", "are", " ", "now", " ", "in", " ", "the", 
     " ", "field", " ", "so", " ", "monomials", " ", "in", " ", "k", " ", 
     "and", " ", "t", " ", "are", " ", "NOT", " ", "being", " ", "searched", 
     " ", "for", " ", "in", " ", "the", " ", 
     RowBox[{"NUM", ".", " ", "User"}], " ", "is", " ", "alerted", " ", "of", 
     " ", 
     RowBox[{"this", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"solutions10", "=", 
   RowBox[{"SolvePLDE", "[", 
    RowBox[{"equation10", ",", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k", ",", "t"}], "]"}], ",", 
     RowBox[{"PLDEDegBound", "\[Rule]", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.815311045427734*^9, 3.815311069687274*^9}, {
   3.815311420893269*^9, 3.81531142478445*^9}, {3.8153121402355967`*^9, 
   3.815312152767414*^9}, {3.815317391865067*^9, 3.8153173986394863`*^9}, {
   3.815317726615468*^9, 3.815317731529337*^9}, {3.815317895042543*^9, 
   3.815317906968272*^9}, {3.815317954493051*^9, 3.815318013690865*^9}, 
   3.815318210071542*^9, {3.8153192117010717`*^9, 3.8153192150376663`*^9}, {
   3.815332444568323*^9, 3.815332459698614*^9}, {3.8153324964297457`*^9, 
   3.815332497066461*^9}, {3.8153854588874702`*^9, 3.815385461900711*^9}, {
   3.816495862578526*^9, 3.8164959417838783`*^9}, {3.8164960559478207`*^9, 
   3.8164960859342537`*^9}, {3.819623318013914*^9, 3.819623320441317*^9}, {
   3.831034256290615*^9, 3.831034281101063*^9}, 3.832153878352921*^9, {
   3.835243775102374*^9, 3.8352437758609133`*^9}, 3.846579073874955*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"736ac36b-db9c-49ba-9328-47b3a75a0399"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Notice: field has been extended to include: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"k", ",", "t"}], "}"}]}],
  SequenceForm[
  "Notice: field has been extended to include: ", {$CellContext`k, \
$CellContext`t}],
  Editable->False]], "Print",
 CellChangeTimes->{3.819623287500229*^9, 3.8209062513749723`*^9, 
  3.831034197945956*^9, 3.846420597236353*^9, 3.8465790746601877`*^9, 
  3.8466535046285143`*^9, 3.846655068951281*^9},
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"d6795fab-99bb-44ad-bb1b-ad4886f48466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"], "+", 
       SuperscriptBox["t", "3"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{"k", " ", "n"}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"], "+", 
       SuperscriptBox["t", "3"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.815311057822212*^9, 3.8153111222562523`*^9}, 
   3.815311425426241*^9, 3.815311516116083*^9, 3.8153115497981853`*^9, {
   3.815311627449218*^9, 3.815311678546256*^9}, 3.815312093290966*^9, {
   3.815312144256212*^9, 3.815312153659944*^9}, 3.8153121864590483`*^9, 
   3.81531222275574*^9, {3.8153122816610928`*^9, 3.8153123031757317`*^9}, {
   3.815312348225059*^9, 3.815312386554294*^9}, 3.815312551178155*^9, 
   3.8153172415905237`*^9, 3.8153172948523693`*^9, 3.815317325702767*^9, {
   3.815317366944236*^9, 3.815317425954536*^9}, {3.815317727677478*^9, 
   3.815317732102933*^9}, {3.815317788981742*^9, 3.815317811379545*^9}, {
   3.8153178759367533`*^9, 3.8153180142494383`*^9}, 3.815318060103747*^9, {
   3.815318142905607*^9, 3.815318235816369*^9}, 3.815318267535349*^9, 
   3.815318374478879*^9, 3.815318847624604*^9, {3.815318959193514*^9, 
   3.8153189821139307`*^9}, {3.8153191846205263`*^9, 3.8153192155132236`*^9}, 
   3.81531978782454*^9, 3.81531984293746*^9, 3.815320050347423*^9, 
   3.815320192719631*^9, 3.815320282256926*^9, {3.815320358218158*^9, 
   3.815320366703422*^9}, {3.815325481870336*^9, 3.815325511636653*^9}, 
   3.8153255661276217`*^9, 3.815326274947742*^9, 3.815328059963245*^9, 
   3.8153281384897423`*^9, {3.815331184275487*^9, 3.8153312077299137`*^9}, {
   3.81533133382378*^9, 3.8153313544160433`*^9}, 3.8153322405465803`*^9, {
   3.8153324651429043`*^9, 3.815332497657387*^9}, 3.81537552212171*^9, 
   3.815385463857801*^9, 3.8153961572554092`*^9, 3.815399685566091*^9, 
   3.815475054968946*^9, 3.815725275131783*^9, 3.8164501904453487`*^9, 
   3.816452183902234*^9, 3.8196232876787977`*^9, 3.820906251572781*^9, 
   3.831034198144231*^9, 3.846420597515861*^9, 3.846579074944284*^9, 
   3.846653504821175*^9, 3.846655069106031*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"4c152a53-91c1-4ee1-a91d-3e309e5ac123"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "by", " ", "plugging", " ", "back"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.832154814955349*^9, 3.832154820121557*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"e2f4cf4a-d169-438e-8d58-227dc7720e62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation10", "/.", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"n_", ",", "k_", ",", "t_"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    "solutions10"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.814690806038643*^9, 3.814690813497301*^9}, {
  3.814690870671791*^9, 3.814691003030813*^9}, {3.815332472138432*^9, 
  3.8153324727121*^9}, {3.8153854667566833`*^9, 3.815385469887444*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"cd4c1c9e-7675-4605-81e3-50c42a651a4e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "k"}], "}"}]], "Output",
 CellChangeTimes->{{3.815332466107607*^9, 3.815332498836398*^9}, 
   3.8153755221472273`*^9, 3.8153854704291687`*^9, 3.8153996855961933`*^9, 
   3.815725276498465*^9, 3.816450197152429*^9, 3.816452184829357*^9, 
   3.816495774066218*^9, {3.81962328934944*^9, 3.8196233122692003`*^9}, 
   3.819623344216666*^9, 3.8209062540558443`*^9, 3.831034205521978*^9, 
   3.8464206024364367`*^9, 3.846579137098337*^9, 3.846653504852499*^9, 
   3.84665506912868*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"2e9739ed-6cb2-4192-9f6d-121c671af742"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11: various harmonic sums.", "Subsection",
 CellChangeTimes->{{3.815385479665451*^9, 3.815385490903714*^9}, {
  3.816452352535329*^9, 3.816452356744115*^9}, {3.816495170070117*^9, 
  3.816495171912345*^9}},ExpressionUUID->"fec80ac8-93b5-4c76-b785-\
474cfff013e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation11", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "k"}], "+", "n", "-", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"12", " ", "k"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"8", " ", "n"}], "+", 
        RowBox[{"5", " ", "k", " ", "n"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"3", " ", "k", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "3"]}]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"6", " ", "k"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"2", " ", "k", " ", "n"}], "-", 
        SuperscriptBox["n", "2"], "-", 
        RowBox[{"2", " ", "k", " ", 
         SuperscriptBox["n", "2"]}], "-", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"2", "+", "k"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], " ", 
      SuperscriptBox["n", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", "k"}], "]"}]}], "+", 
     RowBox[{"k", " ", 
      SuperscriptBox["n", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}]}], "==", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.846579175376717*^9, 3.846579182910788*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"5b8917e3-2b10-41ac-ac53-aab52c6df992"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "harmonic", " ", "sums", " ", "to", " ", "be", " ", "searched", 
   " ", "must", " ", "be", " ", "declared", " ", "in", " ", "the", " ", 
   "appropriate", " ", 
   RowBox[{"option", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8327355602173357`*^9, 3.832735563829945*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"49b3471d-8d37-479e-8bd3-06209709e15b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolvePLDE", "[", 
  RowBox[{"equation11", ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "k"}], "]"}], ",", 
   RowBox[{"UseObject", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"n", "+", "k"}]}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1", ",", "k"}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "k"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"PLDEDegBound", "\[Rule]", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8153857078745537`*^9, 3.8153857734836397`*^9}, {
   3.815386039305305*^9, 3.8153860394933023`*^9}, {3.815387373989938*^9, 
   3.815387424595503*^9}, {3.815387671216922*^9, 3.815387677043003*^9}, {
   3.831034327174786*^9, 3.831034330055505*^9}, 3.84657921277958*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"872c58e1-d279-4eb5-825c-e5e97023e169"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Spaces \[Element] O \\\\ U: Further periodic factors \
in the denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "k", "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "k"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the \
denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:", {
   1 + $CellContext`k + $CellContext`n, 1 + $CellContext`k, $CellContext`k}],
  Editable->False]], "Print",
 CellChangeTimes->{3.84665507074566*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"9a46a6c7-d82b-437c-89e0-b6e9caf80c9b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Polynomials in the denominator of the solution that \
have spread in some unreachable spaces can not be identified by this program \
(no useful points).\\n Generators of the respective of the unreachable \
spaces: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Polynomials in the denominator of the solution that have spread \
in some unreachable spaces can not be identified by this program (no useful \
points).\n Generators of the respective of the unreachable spaces: ", {{{0, 
   1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8466550707472963`*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"4f62ab73-5da9-40a6-9d5f-a312713ac9e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 2}, {0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.846655070768866*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"01aa51c5-5c23-457a-9169-58320804ff82"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["k", 
     RowBox[{"1", "+", "k", "+", 
      SuperscriptBox["n", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.815385764774349*^9, {3.815386027144656*^9, 3.815386042892004*^9}, 
   3.8153861274581137`*^9, 3.815386338382786*^9, 3.81538672604111*^9, 
   3.81538685239639*^9, 3.8153870287222977`*^9, 3.815387080020602*^9, {
   3.8153873236607027`*^9, 3.8153873475511093`*^9}, {3.815387381803771*^9, 
   3.815387416227565*^9}, {3.815387668293746*^9, 3.8153877000134974`*^9}, 
   3.815388620904626*^9, 3.815388886215906*^9, 3.815388932189494*^9, 
   3.815391546123982*^9, 3.81539569999804*^9, 3.815395772037095*^9, 
   3.815395827545354*^9, 3.8153959734766893`*^9, {3.815396115662818*^9, 
   3.815396129849996*^9}, 3.815396462831258*^9, 3.815411249517164*^9, 
   3.81548279003507*^9, 3.815725289604149*^9, 3.816450094930875*^9, 
   3.816452201574339*^9, 3.816452562518821*^9, 3.816496146336041*^9, {
   3.816496199446539*^9, 3.816496205786727*^9}, 3.8196233574856043`*^9, 
   3.820906272314526*^9, 3.8310343456339808`*^9, 3.846420640590282*^9, 
   3.8465792223510237`*^9, 3.84665350488174*^9, 3.846655077046932*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"17ad7015-3905-4738-97e7-b25e81c5decf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Increase", " ", "the", " ", "degree", " ", "of", " ", "the", " ", 
   "monomials", " ", "allowed", " ", "in", " ", "numerator"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8327355708606663`*^9, 3.832735577542568*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"57dbcbd9-1997-4623-be19-274a34668926"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolvePLDE", "[", 
  RowBox[{"equation11", ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "k"}], "]"}], ",", 
   RowBox[{"UseObject", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"S", "[", 
       RowBox[{"1", ",", 
        RowBox[{"n", "+", "k"}]}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"2", ",", "1", ",", "k"}], "]"}], ",", 
      RowBox[{"S", "[", 
       RowBox[{"1", ",", "k"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"PLDEDegBound", "\[Rule]", "5"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8153857078745537`*^9, 3.8153857734836397`*^9}, {
   3.815386039305305*^9, 3.8153860394933023`*^9}, 3.815387358886141*^9, {
   3.8153971274894753`*^9, 3.815397128375142*^9}, {3.831034356116593*^9, 
   3.8310343575157127`*^9}, {3.835243785292852*^9, 3.835243786039216*^9}, {
   3.846579224010668*^9, 3.846579233714406*^9}, {3.846579297213662*^9, 
   3.846579297592309*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"231856e5-bf4e-45cf-b6a7-e841374b8ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Spaces \[Element] O \\\\ U: Further periodic factors \
in the denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "k", "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "k"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the \
denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:", {
   1 + $CellContext`k + $CellContext`n, 1 + $CellContext`k, $CellContext`k}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8466550790461493`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"f72822a9-d8ef-4c52-8431-2e1982be2894"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Polynomials in the denominator of the solution that \
have spread in some unreachable spaces can not be identified by this program \
(no useful points).\\n Generators of the respective of the unreachable \
spaces: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Polynomials in the denominator of the solution that have spread \
in some unreachable spaces can not be identified by this program (no useful \
points).\n Generators of the respective of the unreachable spaces: ", {{{0, 
   1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.846655079048072*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"23c159f5-a754-4b7b-8682-d0bb0bf62093"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 2}, {0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.846655079076283*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"41eeb92e-a59c-4874-b070-ed7a6d52bc1a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["k", 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"k", " ", "n"}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"k", " ", 
       SuperscriptBox["n", "2"]}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"k", " ", 
       SuperscriptBox["n", "3"]}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"k", " ", 
       SuperscriptBox["n", "4"]}], 
      RowBox[{"1", "+", "k", "+", 
       SuperscriptBox["n", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.831034360717023*^9, 3.846420644727558*^9, {3.846579229827072*^9, 
   3.846579241631568*^9}, 3.846579303829212*^9, 3.846653504893255*^9, 
   3.846655090312598*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"4f4fbc07-5d31-46f8-9829-3ab570d8f0d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "It", " ", "does", " ", "not", " ", "find", " ", "the", " ", "factor", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", " ", "+", " ", "1"}], ")"}], "^", "2"}], " ", "at", " ", 
    "all"}], ",", " ", 
   RowBox[{"but", " ", "it", " ", "flags", " ", "the", " ", "space", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], "Z", " ", "to", " ", "which", " ", "its",
     " ", "spread", " ", 
    RowBox[{"belongs", ".", " ", "We"}], " ", "manually", " ", "force", " ", 
    "its", " ", "inclusion", " ", "in", " ", "the", " ", 
    RowBox[{"denominator", ":"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735587405582*^9, 3.832735603201602*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"17542800-4713-4aa8-a9d6-7070cc1bd69c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions11", "=", 
  RowBox[{
   RowBox[{"SolvePLDE", "[", 
    RowBox[{"equation11", ",", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"UseObject", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"n", "+", "k"}]}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "1", ",", "n"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PLDEDegBound", "\[Rule]", "5"}], ",", 
     RowBox[{"InsertDenFactor", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}], "^", "2"}]}]}], "]"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.8153857078745537`*^9, 3.8153857734836397`*^9}, {
   3.815386039305305*^9, 3.815386054118572*^9}, {3.815387133918819*^9, 
   3.815387138916028*^9}, {3.815396523233675*^9, 3.815396543041383*^9}, {
   3.815396689633938*^9, 3.8153966907624397`*^9}, {3.815396994401886*^9, 
   3.815396996516252*^9}, {3.815397705556237*^9, 3.8153977393185472`*^9}, 
   3.815397812656251*^9, {3.815398113173338*^9, 3.815398142999835*^9}, 
   3.815398285725884*^9, {3.815398650968319*^9, 3.8153986613935947`*^9}, 
   3.815399205277049*^9, {3.8153993837101316`*^9, 3.815399392085313*^9}, 
   3.815411267222478*^9, {3.815411615926427*^9, 3.815411622587133*^9}, {
   3.815413751454501*^9, 3.8154137824281197`*^9}, 3.8154605823146343`*^9, 
   3.815467798244726*^9, {3.815470333063613*^9, 3.815470340726034*^9}, {
   3.815474977308647*^9, 3.815475024472701*^9}, 3.815482812602571*^9, {
   3.816452251441216*^9, 3.816452257571492*^9}, {3.816492989588871*^9, 
   3.816492991259377*^9}, {3.816493079914044*^9, 3.8164930997519484`*^9}, 
   3.8164933745462933`*^9, 3.816493408733871*^9, 3.816493440570147*^9, {
   3.8352437881182327`*^9, 3.835243788900013*^9}, {3.8465792697013206`*^9, 
   3.846579284393252*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a365503f-bf54-40bf-848c-b9acd5afbb94"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Spaces \[Element] O \\\\ U: Further periodic factors \
in the denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "k", "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "k"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the \
denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:", {
   1 + $CellContext`k + $CellContext`n, 1 + $CellContext`k, $CellContext`k}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8466550923061934`*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"2ce178c9-6940-49a8-ae2d-3e922be423df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Polynomials in the denominator of the solution that \
have spread in some unreachable spaces can not be identified by this program \
(no useful points).\\n Generators of the respective of the unreachable \
spaces: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Polynomials in the denominator of the solution that have spread \
in some unreachable spaces can not be identified by this program (no useful \
points).\n Generators of the respective of the unreachable spaces: ", {{{0, 
   1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8466550923079777`*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"35a62f8f-a423-4e40-b383-b1cab444edd9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 2}, {0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.846655092334901*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"e14e7639-33b7-4bf8-85c6-eec75bb6af79"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.228679`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          FractionBox["1", "2"], " ", "n", " ", 
          RowBox[{"S", "[", 
           RowBox[{"1", ",", 
            RowBox[{"k", "+", "n"}]}], "]"}]}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["k", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["n", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n"}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "4"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "4"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "3"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "2"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "3"], " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         SuperscriptBox[
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "4"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}]}]]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.815396530940192*^9, 3.8153966835379333`*^9, 3.815396904728322*^9, {
   3.8153969885059633`*^9, 3.815397010226911*^9}, 3.8153973943827753`*^9, 
   3.815397501390547*^9, 3.815397608384552*^9, {3.8153977088294067`*^9, 
   3.815397741808507*^9}, 3.815397816837669*^9, 3.8153981155393972`*^9, {
   3.815398147179881*^9, 3.815398155921578*^9}, 3.8153982530700397`*^9, 
   3.81539833319882*^9, 3.815398560605959*^9, 3.8153986192038794`*^9, 
   3.81539919218631*^9, 3.815399252849896*^9, {3.8153993886061*^9, 
   3.8153993952458773`*^9}, 3.815411309555008*^9, {3.8154116189265327`*^9, 
   3.8154116248496037`*^9}, 3.815412292533534*^9, 3.815413065359571*^9, 
   3.815413691781365*^9, {3.815413746037657*^9, 3.8154137846692657`*^9}, {
   3.8154141252274714`*^9, 3.815414155117682*^9}, {3.815458785409142*^9, 
   3.815458798584393*^9}, {3.815460580144876*^9, 3.815460585071323*^9}, 
   3.8154606302001762`*^9, {3.8154749688651543`*^9, 3.815475027692086*^9}, 
   3.815482804041109*^9, 3.815725302769899*^9, 3.816450109788185*^9, {
   3.816452215386281*^9, 3.816452277773025*^9}, 3.816452403911978*^9, 
   3.8164524731317997`*^9, 3.816452587055924*^9, 3.816492448829913*^9, 
   3.8164925861778603`*^9, 3.816493028333724*^9, {3.8164930857831993`*^9, 
   3.8164931323364162`*^9}, 3.816493286265059*^9, 3.816493379649705*^9, 
   3.816493430932892*^9, 3.8164935781350393`*^9, 3.816494241888295*^9, 
   3.816496354081822*^9, 3.819623388955783*^9, 3.819623422986863*^9, 
   3.8209063234625387`*^9, 3.831034392192719*^9, 3.846420652225539*^9, {
   3.846579294623802*^9, 3.846579318480652*^9}, 3.846653504903872*^9, 
   3.846655096941772*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"6a0ddf31-80a8-4b9f-a373-1f80bc634b8c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "by", " ", "replacing", " ", "the", " ", "solutions", " ", 
   "into", " ", "the", " ", 
   RowBox[{"equation", ":"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735615492592*^9, 3.832735620871804*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"fb6423ac-b0b4-41be-93e2-3f10925acd44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"#", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"equation11", "/.", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ")"}]}]}], ")"}], "&"}], "/@", 
    RowBox[{"solutions11", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.814690806038643*^9, 3.814690813497301*^9}, {
  3.814690870671791*^9, 3.814691003030813*^9}, {3.815332472138432*^9, 
  3.8153324727121*^9}, {3.8153854667566833`*^9, 3.815385469887444*^9}, {
  3.815398643939286*^9, 3.815398646106069*^9}, {3.815399225880752*^9, 
  3.8153992264334*^9}, {3.815399265667164*^9, 3.815399278910366*^9}, {
  3.815399354441568*^9, 3.815399356272502*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c2958f9d-ba8e-4ed3-a38c-2a41ecceb738"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.815398647082583*^9, {3.815399252968989*^9, 3.815399279990342*^9}, 
   3.8153993566361628`*^9, 3.815460593399044*^9, 3.815725310145238*^9, 
   3.816452292828582*^9, 3.816493044301433*^9, {3.816493094140273*^9, 
   3.816493142141588*^9}, 3.816493290168996*^9, 3.816496389198242*^9, 
   3.8196234336122217`*^9, {3.820906323567724*^9, 3.8209063376382236`*^9}, 
   3.83103440008582*^9, 3.84642066423831*^9, 3.846579326475074*^9, 
   3.84665350500882*^9, 3.84665509700294*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"4865dcbb-6b54-4e96-8b47-b33faa917ab5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12: large, with harmonic sums.", "Subsection",
 CellChangeTimes->{{3.815716686482541*^9, 3.815716688876257*^9}, {
  3.816325762168231*^9, 3.816325772523279*^9}, {3.8164502769921417`*^9, 
  3.816450305490849*^9}},ExpressionUUID->"1b939fe4-b991-4ea9-9967-\
8cd2b7632d88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "42"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "42"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"24", "+", 
        RowBox[{"31", " ", "k"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"14", " ", "n"}], "+", 
        RowBox[{"7", " ", "k", " ", "n"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "42"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"18", " ", "k"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"5", " ", "n"}], "+", 
        RowBox[{"3", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"12", " ", "k"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"2", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "42"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"6", " ", "k"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"15", " ", "n"}], "+", 
        RowBox[{"5", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"12", " ", "n"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", 
        RowBox[{"3", " ", "n"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", "k"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "21"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"13", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"9", " ", "n"}], "+", 
        RowBox[{"4", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"3", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"12", " ", "n"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", 
        RowBox[{"3", " ", "n"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "42"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"14", "+", 
        RowBox[{"18", " ", "k"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        RowBox[{"5", " ", "n"}], "+", 
        RowBox[{"3", " ", "k", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"12", " ", "k"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"12", " ", "n"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k", "+", 
        RowBox[{"3", " ", "n"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"2", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "42"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "-", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "k", "+", 
        RowBox[{"6", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"25", "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"24", " ", "n"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "k", "+", 
        RowBox[{"12", " ", "n"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", "k"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "42"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "-", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"7", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "k", "+", 
        RowBox[{"6", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"26", "+", 
        RowBox[{"3", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["k", "2"]}], "+", 
        SuperscriptBox["k", "3"], "+", 
        RowBox[{"24", " ", "n"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", "k", "+", 
        RowBox[{"12", " ", "n"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["n", "2"]}], "+", 
        SuperscriptBox["n", "3"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}]}], "==", "0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.846491931121503*^9, 3.846491933111815*^9}, {
  3.846579361369669*^9, 3.846579367302408*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7ad0d647-3d0c-4add-99f8-9844429777eb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "solve", " ", "the", " ", "first", " ", "of", " ", "these", " ", 
   "equations"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832154111937271*^9, 3.832154120382978*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"7646e337-8f31-4976-b739-5e161130f81c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"equation12", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Variables"}]], "Input",
 CellChangeTimes->{{3.816325037011392*^9, 3.8163250549066877`*^9}, {
  3.8196235116008368`*^9, 3.819623511748241*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"9ad09786-942a-4fc8-bd4e-71d9be70d59a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"k", ",", "n", ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "k"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}]}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", 
     RowBox[{"2", "+", "k"}]}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"1", "+", "n"}], ",", "k"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"1", "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}]}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"1", "+", "n"}], ",", 
     RowBox[{"2", "+", "k"}]}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", "k"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.816331170186535*^9, 3.81634804249251*^9, 
  3.8164496041425257`*^9, 3.8164507135266047`*^9, 3.81649645450299*^9, 
  3.8196234835572367`*^9, 3.819623561122499*^9, 3.820906415378552*^9, 
  3.831034470930681*^9, 3.846420720631629*^9, 3.8464919391846113`*^9, 
  3.846579369533208*^9, 3.84665350506616*^9, 3.846655097021719*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"29d09c16-7ad4-471b-8f0c-3d8283b5f72f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solution12", "=", 
  RowBox[{
   RowBox[{"SolvePLDE", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"equation12", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"UseObject", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", 
          RowBox[{"n", "+", "k"}]}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "1", ",", "n"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "k"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PLDEDegBound", "\[Rule]", "6"}]}], "]"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.8163253637611322`*^9, 3.816325435479298*^9}, {
   3.8163255312760277`*^9, 3.8163255574398613`*^9}, 3.816325607088272*^9, 
   3.81644953136411*^9, {3.816449646423514*^9, 3.81644966627236*^9}, {
   3.816450652034419*^9, 3.8164506532949743`*^9}, {3.81962350560501*^9, 
   3.819623512432561*^9}, {3.835243797702594*^9, 3.835243798480969*^9}, {
   3.8464920290488462`*^9, 3.8464920580970783`*^9}, {3.8464921255669937`*^9, 
   3.846492126083728*^9}, 3.846579370922885*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"cf0043bb-ae89-42d6-83c0-c65a33e8cc99"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Spaces \[Element] O \\\\ U: Further periodic factors \
in the denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", "+", "k", "+", "n"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the \
denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:", {
   1 + $CellContext`k + $CellContext`n}],
  Editable->False]], "Print",
 CellChangeTimes->{3.84665510697482*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"405b7004-dc47-49b4-8b98-1c3cad569fbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Polynomials in the denominator of the solution that \
have spread in some unreachable spaces can not be identified by this program \
(no useful points).\\n Generators of the respective of the unreachable \
spaces: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Polynomials in the denominator of the solution that have spread \
in some unreachable spaces can not be identified by this program (no useful \
points).\n Generators of the respective of the unreachable spaces: ", {{{0, 
   1}}, {{1, 0}}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8466551069766903`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"1547e5b2-a9e6-4a50-a0a1-c91dbd182eba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 2}, {1, 0}, {2, 0}, {0, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8466551070337257`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"08323321-8838-4938-b152-1a8673476044"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"36.391487`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["k", "2"], "3"], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["k", "3"]}], "27"], "+", 
          FractionBox[
           RowBox[{"5", " ", "k", " ", "n"}], "18"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["k", "2"], " ", "n"}], "9"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["k", "3"], " ", "n"}], "162"], "+", 
          FractionBox[
           RowBox[{"73", " ", "k", " ", 
            SuperscriptBox["n", "2"]}], "972"], "+", 
          FractionBox[
           RowBox[{"29", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "2"]}], "1458"], "+", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["n", "2"]}], "2916"], "+", 
          FractionBox[
           RowBox[{"26", " ", "k", " ", 
            SuperscriptBox["n", "3"]}], "2187"], "+", 
          FractionBox[
           RowBox[{"79", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "3"]}], "13122"], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["n", "3"]}], "6561"], "-", 
          FractionBox[
           RowBox[{"61", " ", 
            SuperscriptBox["n", "4"]}], "6561"], "-", 
          FractionBox[
           RowBox[{"343", " ", "k", " ", 
            SuperscriptBox["n", "4"]}], "78732"], "-", 
          FractionBox[
           RowBox[{"10", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "4"]}], "19683"], "-", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["n", "5"]}], "19683"], "-", 
          FractionBox[
           RowBox[{"5", " ", "k", " ", 
            SuperscriptBox["n", "5"]}], "19683"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"]}], "3"], "+", 
         FractionBox[
          SuperscriptBox["k", "3"], "9"], "-", 
         FractionBox[
          RowBox[{"2", " ", "k", " ", "n"}], "9"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["k", "2"], " ", "n"}], "27"], "-", 
         FractionBox[
          RowBox[{"k", " ", 
           SuperscriptBox["n", "2"]}], "27"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "k"}], "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["k", "3"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k", "+", 
           SuperscriptBox["n", "3"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", 
          FractionBox[
           RowBox[{"11", " ", "k", " ", "n"}], "12"], "+", 
          FractionBox[
           RowBox[{"5", " ", 
            SuperscriptBox["k", "2"], " ", "n"}], "18"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["k", "3"], " ", "n"}], "36"], "+", 
          FractionBox[
           RowBox[{"2", " ", "k", " ", 
            SuperscriptBox["n", "2"]}], "27"], "+", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "2"]}], "162"], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["n", "2"]}], "162"], "+", 
          FractionBox[
           RowBox[{"10", " ", "k", " ", 
            SuperscriptBox["n", "3"]}], "243"], "+", 
          FractionBox[
           RowBox[{"29", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "3"]}], "1458"], "+", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["n", "3"]}], "2916"], "-", 
          FractionBox[
           RowBox[{"20", " ", 
            SuperscriptBox["n", "4"]}], "729"], "-", 
          FractionBox[
           RowBox[{"29", " ", "k", " ", 
            SuperscriptBox["n", "4"]}], "2187"], "-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "4"]}], "4374"], "-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["n", "5"]}], "2187"], "-", 
          FractionBox[
           RowBox[{"7", " ", "k", " ", 
            SuperscriptBox["n", "5"]}], "8748"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         FractionBox[
          RowBox[{"11", " ", "k", " ", 
           SuperscriptBox["n", "2"]}], "12"], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"]}], "18"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox["n", "2"]}], "36"], "+", 
         FractionBox[
          RowBox[{"2", " ", "k", " ", 
           SuperscriptBox["n", "3"]}], "27"], "+", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "3"]}], "162"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox["n", "3"]}], "162"], "-", 
         FractionBox[
          RowBox[{"7", " ", 
           SuperscriptBox["n", "4"]}], "81"], "-", 
         FractionBox[
          RowBox[{"37", " ", "k", " ", 
           SuperscriptBox["n", "4"]}], "972"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "4"]}], "243"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["n", "5"]}], "243"], "-", 
         FractionBox[
          RowBox[{"k", " ", 
           SuperscriptBox["n", "5"]}], "486"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "k"}], "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["k", "3"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k", "+", 
           SuperscriptBox["n", "3"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["n", "3"], "+", 
         FractionBox[
          RowBox[{"11", " ", "k", " ", 
           SuperscriptBox["n", "3"]}], "12"], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "3"]}], "18"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox["n", "3"]}], "36"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["n", "4"]}], "9"], "-", 
         FractionBox[
          RowBox[{"7", " ", "k", " ", 
           SuperscriptBox["n", "4"]}], "54"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "4"]}], "54"], "-", 
         FractionBox[
          SuperscriptBox["n", "5"], "27"], "-", 
         FractionBox[
          RowBox[{"k", " ", 
           SuperscriptBox["n", "5"]}], "108"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "k"}], "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["k", "3"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k", "+", 
           SuperscriptBox["n", "3"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"1", ",", "n"}], "]"}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["2", "27"], " ", "k", " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["7", "162"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "162"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["10", "243"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"29", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], "1458"], "+", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], "2916"], "-", 
          RowBox[{
           FractionBox["20", "729"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"29", " ", "k", " ", 
            SuperscriptBox["n", "3"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], "2187"], "-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "3"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], "4374"], "-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], "2187"], "-", 
          FractionBox[
           RowBox[{"7", " ", "k", " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}]}], "8748"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["2", "27"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["7", "162"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "162"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "81"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["37", "972"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "243"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["2", "243"], " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "486"], " ", "k", " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "2"], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["2", "27"], " ", "k", " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["7", "162"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "162"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["7", "81"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["37", "972"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "243"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["2", "243"], " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "486"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "3"], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "3"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"2", ",", "1", ",", "n"}], "]"}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["2", "27"], " ", "k", " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["7", "162"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "162"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["10", "243"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"29", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "1458"], "+", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "3"], " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "2916"], "-", 
          RowBox[{
           FractionBox["20", "729"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"29", " ", "k", " ", 
            SuperscriptBox["n", "3"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "2187"], "-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["n", "3"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "4374"], "-", 
          FractionBox[
           RowBox[{"7", " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "2187"], "-", 
          FractionBox[
           RowBox[{"7", " ", "k", " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "8748"]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["2", "27"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["7", "162"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "162"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "81"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["37", "972"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "243"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["2", "243"], " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "486"], " ", "k", " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "4"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["2", "27"], " ", "k", " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["7", "162"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "162"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "81"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["37", "972"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "243"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["2", "243"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "486"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "n"}], "]"}], "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["2", "27"], " ", "k", " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["7", "162"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "162"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["7", "81"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["37", "972"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "243"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["2", "243"], " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "486"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "n"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "2"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"S", "[", 
            RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"], "+", 
          RowBox[{
           FractionBox["11", "12"], " ", "k", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], "+", 
          RowBox[{
           FractionBox["5", "18"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], "+", 
          RowBox[{
           FractionBox["1", "36"], " ", 
           SuperscriptBox["k", "3"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["2", "9"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["7", "54"], " ", "k", " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["1", "54"], " ", 
           SuperscriptBox["k", "2"], " ", "n", " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["1", "27"], " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}], "-", 
          RowBox[{
           FractionBox["1", "108"], " ", "k", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox[
            RowBox[{"S", "[", 
             RowBox[{"2", ",", "1", ",", "n"}], "]"}], "3"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "k"}], "-", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"3", " ", "k"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", 
            RowBox[{"2", " ", "n"}], "+", 
            SuperscriptBox["n", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["k", "3"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "+", 
            SuperscriptBox["n", "3"]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.816331254678092*^9, 3.8163479850849657`*^9, 3.816348060318055*^9, 
   3.816348143386829*^9, 3.816449533196122*^9, {3.816449642773951*^9, 
   3.8164496582617073`*^9}, 3.8164497058351583`*^9, 3.816449881107984*^9, 
   3.816450014872891*^9, 3.8164506575141563`*^9, 3.8164508675977087`*^9, 
   3.816451088741881*^9, 3.819623571486622*^9, 3.8209064256766853`*^9, 
   3.831034481138523*^9, 3.84642073739032*^9, 3.8464919720432*^9, 
   3.84649204562366*^9, 3.846492077588365*^9, 3.846492173463195*^9, 
   3.846579416403405*^9, 3.846653505240622*^9, 3.8466551404503527`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"2ac37453-d4d0-4497-8d7b-bd3c5478ea67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"equation12", "/.", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"solution12", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "i", ",", "2"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"solution12", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.819623581834114*^9, 3.819623614488771*^9}, {
  3.846492204320386*^9, 3.846492252530095*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"943d211c-a2c1-48f2-9ebc-111ba6b4de0b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8196236098787823`*^9, 3.8196236147418947`*^9}, 
   3.820906425740065*^9, 3.831034481205331*^9, 3.846420746403791*^9, 
   3.84649198718108*^9, 3.846492197713983*^9, {3.846492247024591*^9, 
   3.846492253821707*^9}, 3.846579417037389*^9, 3.846653505270159*^9, 
   3.846655141085734*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"2ecfacd7-4695-4202-bef8-acb843864972"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 1 given initial values", "Subsection",
 CellChangeTimes->{{3.8163257881165533`*^9, 3.81632578855691*^9}, {
  3.8197108480849237`*^9, 
  3.819710870349765*^9}},ExpressionUUID->"c3e99cd1-e7d6-4087-8cc7-\
1a91bcedf5b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"equation1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"5", "+", "k", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"9", " ", "k"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "3"]}], "+", 
       RowBox[{"2", " ", "k", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"6", "+", "k", "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"14", "+", 
       RowBox[{"18", " ", "k"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "3"]}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "k", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", 
       RowBox[{"1", "+", "k"}]}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"9", "+", "k", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"13", " ", "k"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "3"]}], "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"2", " ", "k", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"2", "+", "n"}], ",", "k"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"10", "+", "k", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"22", " ", "k"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["k", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["k", "3"]}], "+", 
       RowBox[{"6", " ", "n"}], "+", 
       RowBox[{"2", " ", "k", " ", "n"}], "+", 
       SuperscriptBox["n", "2"]}], ")"}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"2", "+", "n"}], ",", 
       RowBox[{"1", "+", "k"}]}], "]"}]}]}], "\[Equal]", 
   RowBox[{"2", "n"}]}]}]], "Input",
 CellChangeTimes->{{3.814690829505299*^9, 3.814690831223339*^9}, 
   3.815377560797534*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"feafa7d4-c4fb-4132-a4b1-680e5814f668"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "k", "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"9", " ", "k"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "3"]}], "+", 
      RowBox[{"2", " ", "k", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", "k", "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"14", "+", 
      RowBox[{"18", " ", "k"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "3"]}], "+", 
      RowBox[{"2", " ", "n"}], "+", 
      RowBox[{"2", " ", "k", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", 
      RowBox[{"1", "+", "k"}]}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", "k", "+", 
      RowBox[{"4", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"13", " ", "k"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "3"]}], "+", 
      RowBox[{"4", " ", "n"}], "+", 
      RowBox[{"2", " ", "k", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"2", "+", "n"}], ",", "k"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"10", "+", "k", "+", 
      RowBox[{"4", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"22", " ", "k"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "3"]}], "+", 
      RowBox[{"6", " ", "n"}], "+", 
      RowBox[{"2", " ", "k", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"2", "+", "n"}], ",", 
      RowBox[{"1", "+", "k"}]}], "]"}]}]}], "\[Equal]", 
  RowBox[{"2", " ", "n"}]}]], "Output",
 CellChangeTimes->{3.8197108645749083`*^9, 3.819711848656446*^9, 
  3.819716856283016*^9, 3.8209041182090883`*^9, 3.820906437764567*^9, 
  3.831034488545508*^9, 3.846420818739496*^9, 3.846579578858262*^9, 
  3.8466535053014717`*^9, 3.8466551411039333`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"b50bdbaf-af12-411a-b588-7aaee0486840"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"initVal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "1"}], ",", 
       RowBox[{"k", "\[Rule]", "1"}], ",", 
       FractionBox["25", "714"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "1"}], ",", 
       RowBox[{"k", "\[Rule]", "2"}], ",", 
       FractionBox["53", "4704"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "2"}], ",", 
       RowBox[{"k", "\[Rule]", "1"}], ",", 
       FractionBox["107", "2640"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "2"}], ",", 
       RowBox[{"k", "\[Rule]", "2"}], ",", 
       FractionBox["113", "7392"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "3"}], ",", 
       RowBox[{"k", "\[Rule]", "1"}], ",", 
       FractionBox["17", "522"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "1"}], ",", 
       RowBox[{"k", "\[Rule]", "3"}], ",", 
       FractionBox["7", "1053"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "3"}], ",", 
       RowBox[{"k", "\[Rule]", "2"}], ",", 
       FractionBox["37", "2496"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "2"}], ",", 
       RowBox[{"k", "\[Rule]", "3"}], ",", 
       FractionBox["7", "864"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "3"}], ",", 
       RowBox[{"k", "\[Rule]", "3"}], ",", 
       FractionBox["19", "2329"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "4"}], ",", 
       RowBox[{"k", "\[Rule]", "1"}], ",", 
       FractionBox["239", "10032"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "1"}], ",", 
       RowBox[{"k", "\[Rule]", "4"}], ",", 
       FractionBox["143", "28680"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "4"}], ",", 
       RowBox[{"k", "\[Rule]", "2"}], ",", 
       FractionBox["269", "20976"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "2"}], ",", 
       RowBox[{"k", "\[Rule]", "4"}], ",", 
       FractionBox["209", "39000"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "4"}], ",", 
       RowBox[{"k", "\[Rule]", "3"}], ",", 
       FractionBox["109", "14400"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "3"}], ",", 
       RowBox[{"k", "\[Rule]", "4"}], ",", 
       FractionBox["299", "56808"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "4"}], ",", 
       RowBox[{"k", "\[Rule]", "4"}], ",", 
       FractionBox["413", "83400"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "\[Rule]", "5"}], ",", 
       RowBox[{"k", "\[Rule]", "1"}], ",", 
       FractionBox["157", "9114"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8197118122893877`*^9, 3.819711827743134*^9}, {
  3.8197168618110847`*^9, 3.819716861886676*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"af315dfb-c8f3-4e7b-ae8a-8c4d17f7f23b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions1iv", "=", 
  RowBox[{"SolvePLDE", "[", 
   RowBox[{"equation1", ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"PLDEDegBound", "\[Rule]", "3"}], ",", 
    RowBox[{"InitialValues", "\[Rule]", "initVal"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8197111568069277`*^9, 3.8197112143017883`*^9}, {
   3.819711394430732*^9, 3.819711398999596*^9}, {3.819711823316927*^9, 
   3.8197118460550823`*^9}, {3.819716887197073*^9, 3.8197168879299192`*^9}, {
   3.819717026497279*^9, 3.819717054602*^9}, {3.835243806105578*^9, 
   3.835243806856542*^9}, 3.846579582202509*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"7fd5f336-7cac-4674-89c6-047b9b85f4dc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 1}, {2, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.819717056098014*^9, 3.8209041246926003`*^9, 
  3.820906441738392*^9, 3.831034493062831*^9, 3.846420826717884*^9, 
  3.8465795845970984`*^9, 3.846653506503772*^9, 3.8466551423387737`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"dbf1415a-f5b0-4419-8c95-2d9e9b1fef3a"],

Cell[BoxData["\<\"Matching initial conditions...\"\>"], "Print",
 CellChangeTimes->{3.819717056098014*^9, 3.8209041246926003`*^9, 
  3.820906441738392*^9, 3.831034493062831*^9, 3.846420826717884*^9, 
  3.8465795845970984`*^9, 3.846653506503772*^9, 3.846655142356002*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"09c01564-e32b-4afd-a362-bf3d8ba2ebfe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{"21", "-", 
    RowBox[{"36", " ", "k"}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["k", "2"]}], "+", 
    RowBox[{"54", " ", "n"}], "-", 
    RowBox[{"6", " ", "k", " ", "n"}], "+", 
    RowBox[{"3", " ", "k", " ", 
     SuperscriptBox["n", "2"]}]}], 
   RowBox[{"12", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "k", "+", 
      SuperscriptBox["n", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"9", " ", "k"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "3"]}], "+", 
      RowBox[{"2", " ", "k", " ", "n"}], "+", 
      SuperscriptBox["n", "2"]}], ")"}]}]], "}"}]], "Output",
 CellChangeTimes->{
  3.819711216115993*^9, 3.8197114014349327`*^9, 3.819711532970496*^9, {
   3.8197115640407553`*^9, 3.819711581189148*^9}, {3.819711623706674*^9, 
   3.8197116819930277`*^9}, 3.8197117488083467`*^9, {3.8197118300077963`*^9, 
   3.819711851003433*^9}, 3.819711891091865*^9, 3.8197168576036367`*^9, {
   3.819717047818755*^9, 3.8197170561190767`*^9}, 3.820904124713352*^9, 
   3.820906441762259*^9, 3.8310344930729094`*^9, 3.846420828586563*^9, 
   3.8465795846494427`*^9, 3.846653506516015*^9, 3.846655142362108*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"f494b83b-191f-4187-a8db-620b8f589818"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "the", " ", "equation", " ", "is", " ", 
   "satisfied"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832734438791485*^9, 3.832734450608019*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"86e94fb5-9463-4ec1-b4a6-3a5b0256a63f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"equation1", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
    RowBox[{"equation1", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"solutions1iv", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", 
       RowBox[{"n", "\[Rule]", "a"}]}], "/.", 
      RowBox[{"k", "\[Rule]", "b"}]}], ")"}]}]}], "//", "Simplify"}]], "Input",\

 CellChangeTimes->{{3.8327342674003353`*^9, 3.832734324526325*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"bc0dd06c-fb27-4ed1-8753-f55f95e52695"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8327342974229307`*^9, 3.8327343248708572`*^9}, 
   3.8464208340944147`*^9, 3.846579586637355*^9, 3.846653506597559*^9, 
   3.846655142386758*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"bd5fb50c-5169-4877-b219-2fb97e1e58ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "that", " ", "the", " ", "solution", " ", "has", " ", "the", 
   " ", "initial", " ", "values", " ", "that", " ", "we", " ", "demanded"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8327344528721237`*^9, 3.8327344634898453`*^9}, {
  3.832734862429399*^9, 3.832734904162891*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"9a3f0bfd-317a-4b22-aed5-257af99659fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"solutions1iv", "/.", 
      RowBox[{"#", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"#", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ")"}]}], "&"}], "/@", 
  "initVal"}]], "Input",
 CellChangeTimes->{{3.832734357939712*^9, 3.832734429484084*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"230fcc75-2f3f-4a10-8de7-c693319bed09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8327343830528507`*^9, 3.832734430355873*^9}, 
   3.846420840860756*^9, 3.846579589172611*^9, 3.8466535066257143`*^9, 
   3.846655142409141*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"2848de7a-a24c-4ddb-ad1f-92fd5cf51adc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13: Series expansion", "Subsection",
 CellChangeTimes->{{3.831034550932465*^9, 3.831034553884248*^9}, {
  3.831035164851715*^9, 
  3.8310351669714212`*^9}},ExpressionUUID->"f0b0dadf-7bcf-4151-845a-\
a8f8e42fa846"],

Cell[BoxData[
 RowBox[{
  RowBox[{"func13", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Epsilon]", " ", "n"}], "+", 
     RowBox[{"4", 
      RowBox[{"\[Epsilon]", "^", "2"}], 
      RowBox[{"n", "^", "2"}], "k"}], "+", "1"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", "\[Epsilon]"}], "+", 
     RowBox[{"2", "k", " ", 
      RowBox[{"n", "^", "2"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{"3", "\[Epsilon]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.827560943216147*^9, 3.827560947758894*^9}, 
   3.831035195567335*^9, {3.8310352511935053`*^9, 3.831035253588723*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"2c085431-9190-440e-a7e6-e3316574e4c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"equation13", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "\[Epsilon]", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", "k", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "\[Epsilon]"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], "2"]}]}], ")"}], "*", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"n", "+", "1"}], ",", 
       RowBox[{"k", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "\[Epsilon]"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]", " ", "k", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], "2"]}]}], ")"}], 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}]}], "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.827560973231141*^9, 3.82756100230514*^9}, {
  3.827561694349312*^9, 3.827561718937303*^9}, {3.83103520622862*^9, 
  3.8310352075253677`*^9}, {3.831035254560652*^9, 3.8310352579110317`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"493cefce-9898-4619-b405-286955f38d64"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", "\[Epsilon]"}], "+", 
       RowBox[{"2", " ", "k", " ", 
        SuperscriptBox["n", "2"], " ", "\[Epsilon]"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", "\[Epsilon]"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", "\[Epsilon]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], "2"], " ", "\[Epsilon]"}]}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", "n", " ", "\[Epsilon]"}], "+", 
      RowBox[{"4", " ", "k", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"1", "+", "n"}], ",", 
      RowBox[{"1", "+", "k"}]}], "]"}]}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.831035265450769*^9, 3.831088638246428*^9, 
  3.832155665465786*^9, 3.8464208490494432`*^9, 3.846579598958053*^9, 
  3.8466535066562653`*^9, 3.846655142428401*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"06535839-323d-48f2-8495-6d123dc02877"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Solve", " ", "the", " ", "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8327356478448353`*^9, 3.832735652701879*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"52b3493e-c8de-455f-a2e8-aaf327e9bf3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolvePLDE", "[", 
  RowBox[{"equation13", ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "k"}], "]"}], ",", 
   RowBox[{"PLDESymbols", "\[Rule]", 
    RowBox[{"{", "\[Epsilon]", "}"}]}], ",", 
   RowBox[{"PLDEDegBound", "\[Rule]", "4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.827561005314876*^9, 3.827561024425359*^9}, {
  3.831035260797098*^9, 3.831035270154983*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"fbb57065-a915-4261-bc0b-bb0e97902bea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.831035271584525*^9, 3.831088639978526*^9, 
  3.8321556680532017`*^9, 3.846420855102179*^9, 3.8465796017762012`*^9, 
  3.846653507258827*^9, 3.846655142982499*^9},
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"e77a131b-20ff-4d9c-878b-7f9ece7d20f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "n", " ", "\[Epsilon]"}], "+", 
       RowBox[{"4", " ", "k", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "k", " ", 
        SuperscriptBox["n", "2"]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"k", "-", "n", "+", 
       RowBox[{"5", " ", "k", " ", "n", " ", "\[Epsilon]"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["n", "2"], " ", "\[Epsilon]"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "-", 
       RowBox[{"4", " ", "k", " ", 
        SuperscriptBox["n", "3"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "k", " ", 
        SuperscriptBox["n", "2"]}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.831035266666377*^9, 3.831035271615554*^9}, 
   3.831088640016678*^9, 3.832155668092038*^9, 3.846420855144936*^9, 
   3.846579601817655*^9, 3.8466535072959642`*^9, 3.846655143015738*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"e0623d04-9b55-4014-915c-e8aaebff64da"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Solve", " ", "instead", " ", "in", " ", "a", " ", "series", " ", 
   "expansion", " ", 
   RowBox[{"(", 
    RowBox[{"initial", " ", "values", " ", "are", " ", "necessary"}], ")"}]}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735659421989*^9, 3.832735664321192*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"79524aa5-5b55-4975-956b-a6afef190889"],

Cell[BoxData[
 RowBox[{
  RowBox[{"initVal13", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rule", "[", 
         RowBox[{"n", ",", "i"}], "]"}], ",", 
        RowBox[{"Rule", "[", 
         RowBox[{"k", ",", "j"}], "]"}], ",", 
        RowBox[{"func13", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827561067713949*^9, 3.82756108268235*^9}, {
  3.8275611401276484`*^9, 3.827561141031415*^9}, {3.827561744976571*^9, 
  3.827561762683086*^9}, {3.831035314191087*^9, 3.831035319989887*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"55567a1c-1f00-4088-b843-e925293bb694"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol13", "=", 
  RowBox[{
   RowBox[{"SolveExpand", "[", 
    RowBox[{"equation13", ",", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"PLDEExpandIn", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], ",", 
     RowBox[{"PLDESymbols", "\[Rule]", 
      RowBox[{"{", "\[Epsilon]", "}"}]}], ",", 
     RowBox[{"UseObject", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "n"}], "]"}], "}"}]}], ",", 
     RowBox[{"InitialValues", "\[Rule]", "initVal13"}], ",", 
     RowBox[{"PLDEDegBound", "\[Rule]", "5"}], ",", 
     RowBox[{"SymbolDegree", "\[Rule]", "0"}]}], "]"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.8275610932977343`*^9, 3.827561106755927*^9}, {
   3.827561558590076*^9, 3.827561561662334*^9}, {3.827561712996557*^9, 
   3.827561713138764*^9}, {3.827565465969591*^9, 3.827565466397917*^9}, {
   3.831035336451149*^9, 3.831035353816751*^9}, {3.831035418706905*^9, 
   3.831035419773632*^9}, {3.8310407499417467`*^9, 3.831040795548684*^9}, {
   3.831088634124303*^9, 3.8310886352922153`*^9}, {3.8321556823888083`*^9, 
   3.8321556834658813`*^9}, {3.8352438141278667`*^9, 3.8352438148435783`*^9}, 
   3.846579605250312*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"45469aa3-8124-4696-b51e-7b1d135a90f1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.831040755289049*^9, 3.831040797251533*^9}, 
   3.831088642631419*^9, 3.8321556868222427`*^9, 3.84642086469102*^9, 
   3.84657960666858*^9, 3.846653508048126*^9, 3.846655143749052*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"0c1cc8d3-5dc1-42a9-9fb2-f73804705b38"],

Cell[BoxData["\<\"Matching initial conditions...\"\>"], "Print",
 CellChangeTimes->{{3.831040755289049*^9, 3.831040797251533*^9}, 
   3.831088642631419*^9, 3.8321556868222427`*^9, 3.84642086469102*^9, 
   3.84657960666858*^9, 3.846653508048126*^9, 3.846655143766711*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"d59ff93b-a620-4653-b96f-6fe16c5a1e79"],

Cell[BoxData["\<\"Matching initial conditions...\"\>"], "Print",
 CellChangeTimes->{{3.831040755289049*^9, 3.831040797251533*^9}, 
   3.831088642631419*^9, 3.8321556868222427`*^9, 3.84642086469102*^9, 
   3.84657960666858*^9, 3.846653508048126*^9, 3.846655176134329*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"4706f7c6-b599-479e-8a60-bde7caf94572"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64.507067`", ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "n"}], 
      RowBox[{"7", "+", 
       RowBox[{"2", " ", "k", " ", 
        SuperscriptBox["n", "2"]}]}]], "+", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "k", " ", 
          SuperscriptBox["n", "2"]}]}], ")"}], " ", "\[Epsilon]"}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8310407552911577`*^9, 3.8310407792085457`*^9}, 
   3.8310408540655518`*^9, 3.831088701731474*^9, 3.8321557441784487`*^9, 
   3.846420920256303*^9, 3.846579661287779*^9, 3.846653576341476*^9, 
   3.846655207125249*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"69d63619-2862-4a1e-9be7-b8a8bbab3ea4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Check", " ", "by", " ", "substitution"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735671901403*^9, 3.832735675418517*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"8bab7768-3045-49fd-bd2e-dcbeca641c9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"equation13", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"sol13", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}], "/.", 
       RowBox[{"n", "\[Rule]", "a"}]}], "/.", 
      RowBox[{"k", "\[Rule]", "b"}]}], ")"}]}]}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "\[Epsilon]", ",", "Simplify"}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.8321557834214582`*^9, 3.832155851746449*^9}, 
   3.832155883525753*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"8f6de69d-5734-4555-8bea-737e02fc7e23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{"k", "+", 
     RowBox[{"2", " ", "k", " ", "n"}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "n"}], ")"}], "2"]}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "-", 
  RowBox[{"20", " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "k", "+", "n"}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{{3.8321557848362226`*^9, 3.832155793988593*^9}, {
   3.832155836597248*^9, 3.832155852169281*^9}, 3.832155885011372*^9, 
   3.846421015279416*^9, 3.846583142746399*^9, 3.8466535764528847`*^9, 
   3.846655207182189*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"0a75b365-b4ca-48f9-b550-5d0fcce8e994"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "So", " ", "the", " ", "equation", " ", "is", " ", "satisfied", " ", "up", 
   " ", "to", " ", "higher", " ", "orders", " ", "in", " ", 
   RowBox[{"\[Epsilon]", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735681598839*^9, 3.832735686215146*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"4f63bbf5-cbc6-4f29-9f9c-0eb1c2585427"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14 : contains Pochhammer symbols", "Subsection",
 CellChangeTimes->{{3.831035930256062*^9, 
  3.831035970266529*^9}},ExpressionUUID->"dc9733d1-ec6d-4955-9584-\
edeba5977231"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation14", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"eps", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "-", 
     RowBox[{"2", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"eps", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", "k"}], "]"}]}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.822033226524637*^9, 3.8220332344234953`*^9}, {
   3.831088821240676*^9, 3.831088824004917*^9}, 3.846583160592896*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"84940a8d-f814-4cf5-bde3-adc7d23801d6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Chop", " ", "off", " ", "a", " ", "hypergeometric", " ", "prefactor"}], 
   ",", " ", 
   RowBox[{
   "in", " ", "this", " ", "case", " ", "we", " ", "try", " ", "with", " ", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{"eps", ",", " ", "k"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
     "in", " ", "general", " ", "an", " ", "ansatz", " ", "is", " ", "needed",
       " ", "here"}], ")"}]}], ",", " ", 
   RowBox[{"to", " ", "get", " ", "a", " ", "new", " ", 
    RowBox[{"equation", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8327357001970587`*^9, 3.832735704981505*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"e2a587b7-9253-4ca7-8000-e9378f73bb32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"equation14B", "=", 
  RowBox[{"expandHypergPref", "[", 
   RowBox[{"equation14", ",", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}], ",", 
    RowBox[{"Pochhammer", "[", 
     RowBox[{"eps", ",", "k"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8221090709281273`*^9, 3.8221090726279697`*^9}, {
  3.8310888919426813`*^9, 3.831088899126521*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"aa203ba1-4a5e-48b5-8096-109f4e19d72a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"eps", "+", "k", "+", 
      RowBox[{"2", " ", "eps", " ", "k"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"eps", " ", 
       SuperscriptBox["k", "2"]}], "+", 
      SuperscriptBox["k", "3"], "+", 
      RowBox[{"eps", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"eps", " ", "k", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["n", "2"]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps", " ", "k"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"]}], "-", 
      RowBox[{"2", " ", "eps", " ", 
       SuperscriptBox["k", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "3"]}], "-", 
      RowBox[{"2", " ", "eps", " ", "k", " ", 
       SuperscriptBox["n", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["n", "2"]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", 
      RowBox[{"1", "+", "k"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "eps"}], "+", 
      RowBox[{"2", " ", "k"}], "+", 
      RowBox[{"3", " ", "eps", " ", "k"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["k", "2"]}], "+", 
      RowBox[{"eps", " ", 
       SuperscriptBox["k", "2"]}], "+", 
      SuperscriptBox["k", "3"], "+", 
      RowBox[{"2", " ", "eps", " ", "n"}], "+", 
      RowBox[{"2", " ", "k", " ", "n"}], "+", 
      RowBox[{"2", " ", "eps", " ", "k", " ", "n"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", "n"}], "+", 
      RowBox[{"eps", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{"eps", " ", "k", " ", 
       SuperscriptBox["n", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["n", "2"]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"1", "+", "n"}], ",", "k"}], "]"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{3.831088899854815*^9, 3.846421028414068*^9, 
  3.8465831668490973`*^9, 3.846653576507493*^9, 3.846655207209999*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"66761ea4-9a53-4bbf-be37-84b4f96a0676"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Solve", " ", "the", " ", "new", " ", "equation"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.832735712468412*^9, 3.8327357154769*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"81325072-8111-41ed-82d0-bbcf48d6233d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol14B", "=", 
  RowBox[{"equation14B", "//", 
   RowBox[{
    RowBox[{"SolvePLDE", "[", 
     RowBox[{"#", ",", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}], ",", 
      RowBox[{"PLDESymbols", "\[Rule]", 
       RowBox[{"{", "eps", "}"}]}], ",", 
      RowBox[{"PLDEDegBound", "\[Rule]", "1"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.831088911639563*^9, 3.831088916020342*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"1b3e9bea-e723-4824-95a8-ba0825469b0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Spaces \[Element] O \\\\ U: Further periodic factors \
in the denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "k"}], ",", 
     RowBox[{"eps", "+", "k"}], ",", "k"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the \
denominator may be searched among shifted versions of the following \
polynomials, possibly raised to some power:", {
   1 + $CellContext`k, $CellContext`eps + $CellContext`k, $CellContext`k}],
  Editable->False]], "Print",
 CellChangeTimes->{3.831088918919586*^9, 3.8464210411498423`*^9, 
  3.846583172669882*^9, 3.8466535773731413`*^9, 3.8466552079897003`*^9},
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"4c0497e9-f784-4da2-9520-9ddb7688952f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox["k", 
     RowBox[{"1", "+", "k", "+", 
      SuperscriptBox["n", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.831088918956394*^9, 3.846421041170122*^9, 
  3.8465831726967916`*^9, 3.846653577389546*^9, 3.846655208006298*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"17b3e9d0-2ec2-4250-a6cb-10a43c0bd349"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Then", " ", "the", " ", "solution", " ", "of", " ", "equation14", " ", 
   "is"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.832735722853572*^9, 3.832735727619979*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"4182e1e9-b53a-4112-9449-1d9cdf3ad2af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pochhammer", "[", 
   RowBox[{"a", ",", "k"}], "]"}], "*", 
  FractionBox["k", 
   RowBox[{"1", "+", "k", "+", 
    SuperscriptBox["n", "2"]}]], "*", 
  RowBox[{"(", 
   RowBox[{"any", " ", "constant"}], ")"}]}]], "Text",
 CellChangeTimes->{{3.822106665699161*^9, 3.822106679944305*^9}, 
   3.822116921606278*^9},ExpressionUUID->"12295ed2-f834-49ae-9651-\
9b3a0894b39b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15 : Series expansion", "Subsection",
 CellChangeTimes->{{3.835243278509632*^9, 
  3.8352432895414124`*^9}},ExpressionUUID->"4f5c1257-c2f8-44bd-89da-\
57e8e511363e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"func15", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", "\[Epsilon]", " ", "n"}], "+", 
     RowBox[{"6", 
      RowBox[{"\[Epsilon]", "^", "2"}]}], "+", 
     RowBox[{"4", 
      RowBox[{"\[Epsilon]", "^", "3"}], 
      RowBox[{"n", "^", "2"}], "k"}], "+", "1"}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"\[Epsilon]", "^", "2"}], " ", "n"}], "+", 
     RowBox[{"3", "k", " ", "n", " ", 
      RowBox[{"\[Epsilon]", "^", "2"}]}], "+", 
     RowBox[{"1", 
      RowBox[{"\[Epsilon]", "^", "2"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.827560943216147*^9, 3.827560947758894*^9}, {
  3.827565575154006*^9, 3.827565598355118*^9}, {3.827565642877083*^9, 
  3.8275656599433393`*^9}, {3.827566136706418*^9, 3.827566183844328*^9}, {
  3.8352440428005447`*^9, 3.835244043258122*^9}, {3.8352440878320923`*^9, 
  3.8352440916514072`*^9}, {3.835247409782425*^9, 3.835247410869828*^9}, {
  3.835247440971261*^9, 3.835247450156363*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"df5bfd4f-88b4-485e-be00-5713daf2b038"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"func15", "[", 
  RowBox[{"n", ",", "k"}], "]"}]], "Input",
 CellChangeTimes->{{3.8352441222195597`*^9, 3.835244124637504*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"56aa3047-8e75-4c2c-8278-131a81cfff2f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   RowBox[{"5", " ", "n", " ", "\[Epsilon]"}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{"4", " ", "k", " ", 
    SuperscriptBox["n", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]}], 
  RowBox[{
   SuperscriptBox["\[Epsilon]", "2"], "+", 
   RowBox[{"4", " ", "n", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{"3", " ", "k", " ", "n", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.835244125273261*^9, 3.835244172477648*^9, 
  3.835247412059517*^9, 3.835247451147654*^9, 3.846421060958417*^9, 
  3.846583185666613*^9, 3.846653577439371*^9, 3.846655208023851*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"2d2c99a3-0f08-4565-8775-eb42a1bbbe22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"equation15", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{"5", " ", "\[Epsilon]", " ", "n"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", "k", " ", 
        SuperscriptBox["n", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", "  ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], "*", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"n", "+", "1"}], ",", 
       RowBox[{"k", "+", "1"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", "  ", "n"}], "+", 
       RowBox[{"3", "  ", "k", " ", "n"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{"5", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "n"}], ")"}], "2"]}]}], ")"}], 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}]}], "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.827560973231141*^9, 3.82756100230514*^9}, {
   3.827561694349312*^9, 3.827561718937303*^9}, {3.82756561061434*^9, 
   3.827565618490296*^9}, {3.827565678512047*^9, 3.8275656936729918`*^9}, {
   3.827566243245709*^9, 3.827566248394328*^9}, {3.8275664562744493`*^9, 
   3.8275664630142193`*^9}, 3.8352440160530252`*^9, {3.835244094892261*^9, 
   3.835244099543223*^9}, {3.8352473597064037`*^9, 3.8352473715446577`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"ac9c8610-5bea-4bb8-9aa5-4d801ee0f899"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"3", " ", "k", " ", "n"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}], " ", "\[Epsilon]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", "n", " ", "\[Epsilon]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{"4", " ", "k", " ", 
       SuperscriptBox["n", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}], " ", 
    RowBox[{"f", "[", 
     RowBox[{
      RowBox[{"1", "+", "n"}], ",", 
      RowBox[{"1", "+", "k"}]}], "]"}]}]}], "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{3.8352441265512342`*^9, 3.835244172978056*^9, 
  3.835247372587222*^9, 3.835247412675151*^9, 3.835247459175768*^9, 
  3.835247547109242*^9, 3.846421063800805*^9, 3.846583188577387*^9, 
  3.846653577476488*^9, 3.8466552080347023`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"2401fce4-d288-42f3-9326-496d150ce4d2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"iv15", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Rule", "[", 
         RowBox[{"n", ",", "i"}], "]"}], ",", 
        RowBox[{"Rule", "[", 
         RowBox[{"k", ",", "j"}], "]"}], ",", 
        RowBox[{"func15", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.827561067713949*^9, 3.82756108268235*^9}, {
  3.8275611401276484`*^9, 3.827561141031415*^9}, {3.827561744976571*^9, 
  3.827561762683086*^9}, {3.827565705078287*^9, 3.8275657101509743`*^9}, {
  3.827567445898314*^9, 3.827567471150856*^9}, {3.83524402557169*^9, 
  3.8352440453165913`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"c956d299-feac-4062-bca8-734f36027369"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveExpand", "[", 
  RowBox[{"equation15", ",", 
   RowBox[{"f", "[", 
    RowBox[{"n", ",", "k"}], "]"}], ",", 
   RowBox[{"PLDEExpandIn", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", 
      RowBox[{"-", "2"}], ",", "0"}], "}"}]}], ",", 
   RowBox[{"PLDESymbols", "\[Rule]", 
    RowBox[{"{", "\[Epsilon]", "}"}]}], ",", 
   RowBox[{"UseObject", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"InitialValues", "\[Rule]", "iv15"}], ",", 
   RowBox[{"PLDEDegBound", "\[Rule]", "1"}], ",", 
   RowBox[{"SymbolDegree", "\[Rule]", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8275610932977343`*^9, 3.827561106755927*^9}, {
   3.827561558590076*^9, 3.827561561662334*^9}, {3.827561712996557*^9, 
   3.827561713138764*^9}, {3.827565465969591*^9, 3.827565466397917*^9}, {
   3.82756571338006*^9, 3.8275657850661583`*^9}, {3.8275665176267557`*^9, 
   3.827566518101398*^9}, {3.827566694231235*^9, 3.82756669745574*^9}, {
   3.827567574591057*^9, 3.8275675879595757`*^9}, 3.835244050936262*^9, {
   3.835244109915277*^9, 3.8352441335539427`*^9}, {3.835244178562193*^9, 
   3.835244178992414*^9}, {3.8352446528539343`*^9, 3.835244688798531*^9}, {
   3.835245168402288*^9, 3.835245180235319*^9}, 3.846583195347082*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"1daac01e-9b36-49c3-b65c-feb18318b317"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.835244174714199*^9, 3.835244180515053*^9}, 
   3.835245181204664*^9, 3.835247157162157*^9, 3.835247283450429*^9, {
   3.835247386994547*^9, 3.835247414888015*^9}, 3.835247466466879*^9, 
   3.8352478569919863`*^9, 3.835248254992572*^9, 3.835248287060038*^9, 
   3.835249322268241*^9, 3.846421069917313*^9, 3.84658319716125*^9, 
   3.846653577983074*^9, 3.846655208483287*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"55483cad-a044-4bca-ae57-19029ae38018"],

Cell[BoxData["\<\"Matching initial conditions...\"\>"], "Print",
 CellChangeTimes->{{3.835244174714199*^9, 3.835244180515053*^9}, 
   3.835245181204664*^9, 3.835247157162157*^9, 3.835247283450429*^9, {
   3.835247386994547*^9, 3.835247414888015*^9}, 3.835247466466879*^9, 
   3.8352478569919863`*^9, 3.835248254992572*^9, 3.835248287060038*^9, 
   3.835249322268241*^9, 3.846421069917313*^9, 3.84658319716125*^9, 
   3.846653577983074*^9, 3.846655208484764*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"4414fddf-82bb-4634-a711-51ae67547906"],

Cell[BoxData["\<\"Matching initial conditions...\"\>"], "Print",
 CellChangeTimes->{{3.835244174714199*^9, 3.835244180515053*^9}, 
   3.835245181204664*^9, 3.835247157162157*^9, 3.835247283450429*^9, {
   3.835247386994547*^9, 3.835247414888015*^9}, 3.835247466466879*^9, 
   3.8352478569919863`*^9, 3.835248254992572*^9, 3.835248287060038*^9, 
   3.835249322268241*^9, 3.846421069917313*^9, 3.84658319716125*^9, 
   3.846653577983074*^9, 3.846655208504475*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"65e0678a-95b7-4f1d-a6c1-368db283bcdc"],

Cell[BoxData["\<\"Matching initial conditions...\"\>"], "Print",
 CellChangeTimes->{{3.835244174714199*^9, 3.835244180515053*^9}, 
   3.835245181204664*^9, 3.835247157162157*^9, 3.835247283450429*^9, {
   3.835247386994547*^9, 3.835247414888015*^9}, 3.835247466466879*^9, 
   3.8352478569919863`*^9, 3.835248254992572*^9, 3.835248287060038*^9, 
   3.835249322268241*^9, 3.846421069917313*^9, 3.84658319716125*^9, 
   3.846653577983074*^9, 3.8466552085344353`*^9},
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"07bd97c2-c540-4840-afab-79dd3c50150a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["6", 
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "n"}], "+", 
     RowBox[{"3", " ", "k", " ", "n"}]}]], "+", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"3", " ", "k", " ", "n"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "n"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "n"}], "+", 
       RowBox[{"3", " ", "k", " ", "n"}]}], ")"}], " ", "\[Epsilon]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.835247466580468*^9, 3.8352478571060333`*^9, 
  3.835248255095235*^9, 3.8352482871464777`*^9, 3.835249322376575*^9, 
  3.846421070734807*^9, 3.846583197265233*^9, 3.846653578085105*^9, 
  3.846655208573997*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"5fded99e-61b3-4635-942d-2cae6e1b5602"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16 : with harmonic sums", "Subsection",
 CellChangeTimes->{{3.835243291874626*^9, 
  3.8352433069754047`*^9}},ExpressionUUID->"4c5ba1a1-dcbf-4ac9-ae80-\
692bdadb795b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"equation16", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", "k"}], "]"}]}], "-", 
     RowBox[{"2", " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "k", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"1", "+", "n"}], ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", "k", "+", 
        RowBox[{"6", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", "k"}], "]"}]}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", "k", "+", 
        RowBox[{"6", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "n"}], ",", 
        RowBox[{"1", "+", "k"}]}], "]"}]}]}], "\[Equal]", "0"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8352433141501703`*^9, 3.8352433304432383`*^9}, 
   3.835243483830493*^9, 3.846583207522512*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"1d1230c1-667b-4a49-beed-c24ef186c709"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"t16", ",", "solution16"}], "}"}], "=", 
  RowBox[{
   RowBox[{"SolvePLDE", "[", 
    RowBox[{"equation16", ",", 
     RowBox[{"f", "[", 
      RowBox[{"n", ",", "k"}], "]"}], ",", 
     RowBox[{"UseObject", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "n"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "k"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PLDEDegBound", "\[Rule]", "2"}]}], "]"}], "//", 
   "Timing"}]}]], "Input",
 CellChangeTimes->{{3.8163253637611322`*^9, 3.816325435479298*^9}, {
   3.8163255312760277`*^9, 3.8163255574398613`*^9}, 3.816325607088272*^9, 
   3.81644953136411*^9, {3.816449646423514*^9, 3.81644966627236*^9}, {
   3.816450652034419*^9, 3.8164506532949743`*^9}, {3.81962350560501*^9, 
   3.819623512432561*^9}, {3.835242802037243*^9, 3.835242802112875*^9}, {
   3.835242846350594*^9, 3.8352428464196873`*^9}, 3.835243001451405*^9, {
   3.835243138360323*^9, 3.8352431511528587`*^9}, {3.835243353082939*^9, 
   3.8352433720394573`*^9}, {3.8352435146704893`*^9, 3.835243515798586*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"6c1ac53d-8363-42a7-b97b-f512ce672a81"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Polynomials in the denominator of the solution that \
have spread in some unreachable spaces can not be identified by this program \
(no useful points).\\n Generators of the respective of the unreachable \
spaces: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "}"}], "}"}]}],
  SequenceForm[
  "\[Bullet] Polynomials in the denominator of the solution that have spread \
in some unreachable spaces can not be identified by this program (no useful \
points).\n Generators of the respective of the unreachable spaces: ", {{{1, 
   0}}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8352434921498938`*^9, 3.835243517333062*^9}, 
   3.83524783070298*^9, 3.846421089978804*^9, 3.8465832189701138`*^9, 
   3.846653579368816*^9, 3.8466552097309027`*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"777eced3-95ed-4f03-b589-d3c96398482d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Bullet] Generators of all unreachable spaces, potentially \
leaving no trace in the coefficients: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "\[Bullet] Generators of all unreachable spaces, potentially leaving no \
trace in the coefficients: ", {{0, 1}, {2, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8352434921498938`*^9, 3.835243517333062*^9}, 
   3.83524783070298*^9, 3.846421089978804*^9, 3.8465832189701138`*^9, 
   3.846653579368816*^9, 3.846655209752425*^9},
 CellLabel->
  "During evaluation of \
In[103]:=",ExpressionUUID->"849b7a5f-ca53-41be-ac05-4463a93b79f9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.445187`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["k", 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        SuperscriptBox["k", "2"], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["n", 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", "n"}], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "k"}], "]"}], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "k"}], "]"}]}], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"n", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "k"}], "]"}]}], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "k"}], "]"}], "2"], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "n"}], "]"}]}], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"k", " ", 
         RowBox[{"S", "[", 
          RowBox[{"2", ",", "1", ",", "n"}], "]"}]}], 
        RowBox[{"1", "+", "k", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         SuperscriptBox["n", "2"]}]]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.835243504197109*^9, 3.8352435174303923`*^9}, 
   3.835247844118744*^9, 3.8464210901083517`*^9, 3.846583219063122*^9, 
   3.846653594689342*^9, 3.846655209823222*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"33aeab73-7210-4e09-a437-98cde44fb6e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"equation16", "/.", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"n_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"solution16", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8352431761984873`*^9, 3.8352432299404697`*^9}, {
  3.835243380649721*^9, 3.835243394714818*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"2efd57f8-d238-462a-8abc-2a167d478831"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.835243504307609*^9, 3.835243518657888*^9}, 
   3.846421092446115*^9, 3.846583240571509*^9, 3.846653594735729*^9, 
   3.846655209861598*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"1d2c7434-3bab-43e5-ad99-c0a91ff57464"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 758.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8abe893f-99cf-45cf-9031-80c9682359a8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 383, 8, 59, "Input",ExpressionUUID->"714d5d14-623f-413b-b707-6fb347c7be17"],
Cell[944, 30, 271, 6, 69, "Text",ExpressionUUID->"ccf2699a-07d4-4b1c-b6c1-1a8e507f6d88"],
Cell[CellGroupData[{
Cell[1240, 40, 1004, 20, 225, "Input",ExpressionUUID->"7a90fad4-c6f2-48be-8b78-ad23a0c610de"],
Cell[CellGroupData[{
Cell[2269, 64, 1009, 27, 120, "Print",ExpressionUUID->"63d5f1f3-f140-4333-9e82-63fa9a061217"],
Cell[3281, 93, 815, 22, 80, "Print",ExpressionUUID->"2b3a3469-14a3-485d-8ee6-420d9d17a345"],
Cell[4099, 117, 694, 19, 120, "Print",ExpressionUUID->"57e6d357-730f-4f2d-8f27-8911767ac081"],
Cell[4796, 138, 518, 12, 114, "Print",ExpressionUUID->"43aed969-7324-4990-936b-9f5ad8d62c58"]
}, Open  ]]
}, Open  ]],
Cell[5341, 154, 628, 12, 249, "Text",ExpressionUUID->"69362f7c-afd9-4c21-a872-bc88d487a842"],
Cell[5972, 168, 273, 6, 114, "Text",ExpressionUUID->"0e10738a-f7fd-47d2-a7c9-9669933b0218"],
Cell[6248, 176, 428, 9, 159, "Text",ExpressionUUID->"263fb1b9-2665-4ab7-a62d-2ef1ed488953"],
Cell[6679, 187, 216, 5, 59, "Input",ExpressionUUID->"1d49d85a-7f19-42c7-aac8-f1a942dae29e"],
Cell[6898, 194, 291, 7, 69, "Text",ExpressionUUID->"b2fe0c29-e3c9-420b-9fcd-71256375036b"],
Cell[CellGroupData[{
Cell[7214, 205, 585, 12, 101, "Input",ExpressionUUID->"832e8fff-47ae-46a4-8986-8a7e727303ec"],
Cell[7802, 219, 378, 6, 46, "Print",ExpressionUUID->"3d86c4ee-947f-4b71-b798-cfaeb3d34bea"]
}, Open  ]],
Cell[8195, 228, 413, 8, 69, "Text",ExpressionUUID->"1d6c3c96-d8ae-4bbe-a260-0272158b8414"],
Cell[CellGroupData[{
Cell[8633, 240, 206, 4, 108, "Subsection",ExpressionUUID->"1600a016-8259-4971-b470-b740f6516368"],
Cell[8842, 246, 2579, 73, 239, "Input",ExpressionUUID->"e0eeb409-b33e-4e13-8aac-43cbc0eeecb2"],
Cell[11424, 321, 446, 8, 59, "Input",ExpressionUUID->"b754629f-9c8f-4f85-880f-8b9670374283"],
Cell[CellGroupData[{
Cell[11895, 333, 1253, 20, 59, "Input",ExpressionUUID->"7ec6b73a-9545-494c-bd5b-23fd772bbe22"],
Cell[13151, 355, 776, 19, 86, "Print",ExpressionUUID->"649810d9-e8db-4d3a-bf6d-e7dd972b0566"],
Cell[13930, 376, 1281, 18, 89, "Output",ExpressionUUID->"8c7b6a8b-22a8-47c6-9085-24a417429454"]
}, Open  ]],
Cell[15226, 397, 370, 8, 59, "Input",ExpressionUUID->"cf2f3a59-8bf1-4262-9e2c-b4f1071aa79f"],
Cell[CellGroupData[{
Cell[15621, 409, 1398, 22, 59, "Input",ExpressionUUID->"33b33de7-e4b9-4cc4-9593-01f3120ca1a2"],
Cell[17022, 433, 797, 19, 86, "Print",ExpressionUUID->"6aa727c7-30ad-49dc-9f93-4e98543a8bb9"],
Cell[17822, 454, 5357, 144, 391, "Output",ExpressionUUID->"2775fbe4-d22a-420f-b076-6a6d48533bd1"]
}, Open  ]],
Cell[23194, 601, 267, 5, 59, "Input",ExpressionUUID->"4ef858c7-5942-48aa-b24c-1232b4944c14"],
Cell[CellGroupData[{
Cell[23486, 610, 790, 21, 59, "Input",ExpressionUUID->"c9e4a128-756e-441c-8ba0-763368ee160f"],
Cell[24279, 633, 711, 12, 89, "Output",ExpressionUUID->"d943fa86-1053-471e-bbf6-cf8b9a14fe57"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25039, 651, 450, 7, 108, "Subsection",ExpressionUUID->"5825bafb-a7c0-4ba1-bedc-fb7ed28472c6"],
Cell[25492, 660, 11924, 346, 1004, "Input",ExpressionUUID->"0a215890-5d4c-428d-8e53-ca7952728c0c"],
Cell[37419, 1008, 541, 10, 101, "Input",ExpressionUUID->"8ccd855c-6ff8-464a-a5af-b7d3561d936a"],
Cell[CellGroupData[{
Cell[37985, 1022, 899, 17, 59, "Input",ExpressionUUID->"a76d561b-44a2-4198-9eb9-087addb757cf"],
Cell[38887, 1041, 1627, 33, 126, "Output",ExpressionUUID->"625a5f1d-e949-43a8-b563-bf3c4ff931d5"]
}, Open  ]],
Cell[40529, 1077, 269, 5, 59, "Input",ExpressionUUID->"9d90b098-a125-41da-a475-c971ee121594"],
Cell[CellGroupData[{
Cell[40823, 1086, 675, 18, 101, "Input",ExpressionUUID->"c5c6076b-b527-444d-9302-504538bc5d05"],
Cell[41501, 1106, 447, 6, 89, "Output",ExpressionUUID->"e211dcfc-914e-4af7-ae01-a82e261f4cbc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41997, 1118, 287, 4, 108, "Subsection",ExpressionUUID->"948ab0b1-5d6c-43af-a19a-e83717efce0f"],
Cell[42287, 1124, 629, 19, 59, "Input",ExpressionUUID->"b5c94c27-b925-4f3c-a458-806491d559d4"],
Cell[42919, 1145, 418, 8, 101, "Input",ExpressionUUID->"a63d7406-1900-4445-b1e0-dce6f3c5d3d7"],
Cell[CellGroupData[{
Cell[43362, 1157, 1229, 23, 101, "Input",ExpressionUUID->"6bbcd9f0-3ec8-43cc-8d3a-a4ddbba7621e"],
Cell[44594, 1182, 1510, 28, 89, "Output",ExpressionUUID->"6fa21811-afa7-41fe-b8e4-b7f4ef808cbc"]
}, Open  ]],
Cell[46119, 1213, 498, 10, 101, "Input",ExpressionUUID->"906327ed-5988-493c-8a17-98c0daeecc87"],
Cell[CellGroupData[{
Cell[46642, 1227, 807, 21, 59, "Input",ExpressionUUID->"6efa71ee-6824-45b2-a007-1e2a140b45b1"],
Cell[47452, 1250, 680, 11, 89, "Output",ExpressionUUID->"b48e367d-2f57-43d0-849c-92561c4c8724"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48181, 1267, 232, 4, 108, "Subsection",ExpressionUUID->"72786679-75c5-498a-b3ea-d8c9a016d854"],
Cell[48416, 1273, 789, 23, 63, "Input",ExpressionUUID->"909b53bc-ac44-4c43-86e9-bee6c0e9be1e"],
Cell[CellGroupData[{
Cell[49230, 1300, 519, 10, 59, "Input",ExpressionUUID->"2e99b11b-6b03-4c4b-a4fe-2893f4e1a19b"],
Cell[49752, 1312, 619, 15, 86, "Print",ExpressionUUID->"e6c34b92-bbfd-4da9-a691-4dfa0fb17728"],
Cell[50374, 1329, 714, 14, 110, "Output",ExpressionUUID->"8ace9bb9-af92-4be7-baa4-07d0f4f83b93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51125, 1348, 432, 9, 59, "Input",ExpressionUUID->"d7c5f93a-b9e8-4dc3-81ba-282aae7137c5"],
Cell[51560, 1359, 683, 16, 86, "Print",ExpressionUUID->"31da9ecf-d24e-41d6-89c6-adb9f209b1c4"],
Cell[52246, 1377, 1618, 44, 115, "Output",ExpressionUUID->"91cf4595-c90a-445a-b99c-3c4770e9d79e"]
}, Open  ]],
Cell[53879, 1424, 305, 6, 59, "Input",ExpressionUUID->"5d858267-33a4-4e3a-996e-66b29ad29ba2"],
Cell[CellGroupData[{
Cell[54209, 1434, 662, 17, 59, "Input",ExpressionUUID->"6f88da56-366c-4544-a205-8bc609b7914f"],
Cell[54874, 1453, 593, 10, 89, "Output",ExpressionUUID->"d64443ba-fe8c-4d9b-9df9-a91aaa490027"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55516, 1469, 227, 5, 108, "Subsection",ExpressionUUID->"a473653c-41c3-45b7-85b2-5f5870df99cb"],
Cell[55746, 1476, 1235, 39, 132, "Input",ExpressionUUID->"8afd5787-f929-45bc-a3f8-88103748bc2c"],
Cell[CellGroupData[{
Cell[57006, 1519, 548, 10, 59, "Input",ExpressionUUID->"46ccd768-914f-403c-89ea-caad8e1fefc8"],
Cell[57557, 1531, 684, 16, 86, "Print",ExpressionUUID->"e21aefc9-3d3f-40ec-8bbd-4abb2a30b0dc"],
Cell[58244, 1549, 1104, 22, 111, "Output",ExpressionUUID->"429b28c1-c762-4050-8b2c-07606494dbdb"]
}, Open  ]],
Cell[59363, 1574, 337, 6, 59, "Input",ExpressionUUID->"c31e57af-6829-4015-96d4-ec95273d1052"],
Cell[CellGroupData[{
Cell[59725, 1584, 500, 13, 59, "Input",ExpressionUUID->"a378d35c-6ac9-4062-8b08-ca7c2e511bc8"],
Cell[60228, 1599, 406, 6, 89, "Output",ExpressionUUID->"973a5417-0843-48b9-8ef0-b43c8bd378ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60683, 1611, 318, 6, 108, "Subsection",ExpressionUUID->"06c23b85-9b71-470a-9060-24e6c1a666cb"],
Cell[61004, 1619, 1520, 49, 101, "Input",ExpressionUUID->"3a15208d-a0d4-4010-9d0a-9194b7076488"],
Cell[CellGroupData[{
Cell[62549, 1672, 1217, 20, 59, "Input",ExpressionUUID->"b6c27f6c-9a43-46aa-ab66-51354b7f884b"],
Cell[63769, 1694, 779, 19, 86, "Print",ExpressionUUID->"b0e4ae75-9b25-404f-a5dc-a9886f33f8b0"],
Cell[64551, 1715, 1696, 41, 176, "Output",ExpressionUUID->"45319d72-6fc7-4d89-a3fd-2d8ee0186cbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66284, 1761, 886, 23, 59, "Input",ExpressionUUID->"d8f11444-e567-4bdd-8bb9-f6ffc3582fb6"],
Cell[67173, 1786, 507, 8, 89, "Output",ExpressionUUID->"1edbaba7-f891-4ad2-81aa-124e23eb2d21"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67729, 1800, 245, 5, 108, "Subsection",ExpressionUUID->"6e16f8bd-33ae-4b27-b8dc-f9495831d43d"],
Cell[67977, 1807, 1744, 57, 183, "Input",ExpressionUUID->"14f1bcdf-33ee-4d25-a96b-9ac585375ad1"],
Cell[CellGroupData[{
Cell[69746, 1868, 1264, 20, 59, "Input",ExpressionUUID->"cd3538d4-bf72-465a-8005-21622219f821"],
Cell[71013, 1890, 798, 20, 86, "Print",ExpressionUUID->"5c982000-5716-4ce0-89dc-87d4cf4d5845"],
Cell[71814, 1912, 1974, 47, 123, "Output",ExpressionUUID->"a4968f39-cfce-4200-b6c2-e6c6825af40d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73825, 1964, 934, 23, 59, "Input",ExpressionUUID->"926da039-1977-4c9b-9957-17004b485bda"],
Cell[74762, 1989, 530, 9, 89, "Output",ExpressionUUID->"9e30497e-2c98-4c2f-b1ea-56ef642abb39"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75341, 2004, 528, 8, 108, "Subsection",ExpressionUUID->"0cc2cc45-c454-43e3-b713-12a7379abe30"],
Cell[75872, 2014, 20819, 578, 1680, "Input",ExpressionUUID->"5b28fe5b-368c-4034-a660-5716363c83bd"],
Cell[CellGroupData[{
Cell[96716, 2596, 434, 10, 59, "Input",ExpressionUUID->"a8ad49e6-1f09-42fe-bbd4-d8b642a70954"],
Cell[CellGroupData[{
Cell[97175, 2610, 614, 14, 46, "Print",ExpressionUUID->"2d48c066-af45-40ba-be57-441f96b9455e"],
Cell[97792, 2626, 1214, 27, 128, "Print",ExpressionUUID->"cd3ecf43-4e03-40a2-86b3-babeacd49a62"],
Cell[99009, 2655, 761, 17, 86, "Print",ExpressionUUID->"5d1c270b-b94e-46ab-9cbd-ec0d91df5ef1"]
}, Open  ]],
Cell[99785, 2675, 357, 6, 89, "Output",ExpressionUUID->"daa7e095-c0fb-45df-b321-e2c8743decee"]
}, Open  ]],
Cell[100157, 2684, 686, 14, 142, "Input",ExpressionUUID->"41d23c97-9e7e-4510-adcf-1f5978400796"],
Cell[CellGroupData[{
Cell[100868, 2702, 1024, 21, 101, "Input",ExpressionUUID->"1f66976d-b629-4179-b47f-ca34f5d38ecd"],
Cell[CellGroupData[{
Cell[101917, 2727, 579, 13, 46, "Print",ExpressionUUID->"9942ce20-7701-447e-beae-4d9860ecfe6d"],
Cell[102499, 2742, 1183, 26, 128, "Print",ExpressionUUID->"c5226b06-a255-4d9b-9463-960200a9f184"],
Cell[103685, 2770, 732, 16, 86, "Print",ExpressionUUID->"46aeeb9c-b35e-41cb-8e13-63b2d1d0cd30"]
}, Open  ]],
Cell[104432, 2789, 2005, 56, 144, "Output",ExpressionUUID->"ec8c9016-a23a-4949-b4c4-5dba42654e58"]
}, Open  ]],
Cell[106452, 2848, 699, 15, 142, "Input",ExpressionUUID->"60308bb2-0a10-4048-82a5-19720576e90c"],
Cell[107154, 2865, 302, 6, 59, "Input",ExpressionUUID->"02eeac55-7363-4ab0-a5ee-cec0e2c642f4"],
Cell[CellGroupData[{
Cell[107481, 2875, 557, 13, 59, "Input",ExpressionUUID->"9084c3f2-5521-4f82-84db-b95e28352b70"],
Cell[108041, 2890, 337, 5, 89, "Output",ExpressionUUID->"94a06c5a-916d-44ea-8f85-f4e0eec0c230"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108427, 2901, 267, 4, 108, "Subsection",ExpressionUUID->"1af0d097-7cee-4564-a024-e39085c51fae"],
Cell[108697, 2907, 20939, 578, 1635, "Input",ExpressionUUID->"3302d295-1517-472c-a6e9-5ba0463b1154"],
Cell[129639, 3487, 318, 6, 59, "Input",ExpressionUUID->"509ef132-2b7d-4c50-b58f-2a09d4e9b2d4"],
Cell[CellGroupData[{
Cell[129982, 3497, 899, 18, 142, "Input",ExpressionUUID->"e097ec1c-8c63-4928-ab11-169ef7fce73f"],
Cell[130884, 3517, 3006, 67, 184, "Output",ExpressionUUID->"e1a4257d-6b86-4ee9-8911-40ce7ff74417"]
}, Open  ]],
Cell[133905, 3587, 294, 6, 59, "Input",ExpressionUUID->"8e8163fa-89bd-471a-b4cb-bc2447d146b7"],
Cell[CellGroupData[{
Cell[134224, 3597, 1036, 22, 59, "Input",ExpressionUUID->"47a7ab01-ba73-4d72-b3d0-2f86e8ae1b66"],
Cell[135263, 3621, 558, 8, 89, "Output",ExpressionUUID->"000bdb46-d024-4d3b-b661-217750ab8f85"]
}, Open  ]],
Cell[135836, 3632, 298, 6, 59, "Input",ExpressionUUID->"bc3eb35f-5a64-41cf-90a6-abb341610d41"],
Cell[CellGroupData[{
Cell[136159, 3642, 591, 16, 59, "Input",ExpressionUUID->"bf462d39-94a3-4b86-8c9e-7fc475827fbf"],
Cell[136753, 3660, 974, 26, 121, "Output",ExpressionUUID->"c8c021a8-2963-4019-9f3f-db90b53b4f2c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137776, 3692, 342, 5, 108, "Subsection",ExpressionUUID->"ac4e1835-a34a-4a04-a64f-972c6ea12ef0"],
Cell[138121, 3699, 914, 25, 63, "Input",ExpressionUUID->"e78e96e4-8bb5-4a98-acd9-dcd81a001b9d"],
Cell[CellGroupData[{
Cell[139060, 3728, 1755, 30, 142, "Input",ExpressionUUID->"736ac36b-db9c-49ba-9328-47b3a75a0399"],
Cell[140818, 3760, 604, 15, 46, "Print",ExpressionUUID->"d6795fab-99bb-44ad-bb1b-ad4886f48466"],
Cell[141425, 3777, 2328, 41, 113, "Output",ExpressionUUID->"4c152a53-91c1-4ee1-a91d-3e309e5ac123"]
}, Open  ]],
Cell[143768, 3821, 267, 5, 59, "Input",ExpressionUUID->"e2f4cf4a-d169-438e-8d58-227dc7720e62"],
Cell[CellGroupData[{
Cell[144060, 3830, 801, 21, 59, "Input",ExpressionUUID->"cd4c1c9e-7675-4605-81e3-50c42a651a4e"],
Cell[144864, 3853, 606, 10, 89, "Output",ExpressionUUID->"2e9739ed-6cb2-4192-9f6d-121c671af742"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145519, 3869, 277, 4, 108, "Subsection",ExpressionUUID->"fec80ac8-93b5-4c76-b785-474cfff013e8"],
Cell[145799, 3875, 3159, 92, 284, "Input",ExpressionUUID->"5b8917e3-2b10-41ac-ac53-aab52c6df992"],
Cell[148961, 3969, 421, 8, 101, "Input",ExpressionUUID->"49b3471d-8d37-479e-8bd3-06209709e15b"],
Cell[CellGroupData[{
Cell[149407, 3981, 895, 20, 101, "Input",ExpressionUUID->"872c58e1-d279-4eb5-825c-e5e97023e169"],
Cell[CellGroupData[{
Cell[150327, 4005, 850, 18, 124, "Print",ExpressionUUID->"9a46a6c7-d82b-437c-89e0-b6e9caf80c9b"],
Cell[151180, 4025, 848, 19, 124, "Print",ExpressionUUID->"4f62ab73-5da9-40a6-9d5f-a312713ac9e6"],
Cell[152031, 4046, 656, 17, 86, "Print",ExpressionUUID->"01aa51c5-5c23-457a-9169-58320804ff82"]
}, Open  ]],
Cell[152702, 4066, 1287, 22, 112, "Output",ExpressionUUID->"17ad7015-3905-4738-97e7-b25e81c5decf"]
}, Open  ]],
Cell[154004, 4091, 351, 7, 59, "Input",ExpressionUUID->"57dbcbd9-1997-4623-be19-274a34668926"],
Cell[CellGroupData[{
Cell[154380, 4102, 1000, 22, 101, "Input",ExpressionUUID->"231856e5-bf4e-45cf-b6a7-e841374b8ba2"],
Cell[CellGroupData[{
Cell[155405, 4128, 853, 18, 124, "Print",ExpressionUUID->"f72822a9-d8ef-4c52-8431-2e1982be2894"],
Cell[156261, 4148, 846, 19, 124, "Print",ExpressionUUID->"23c159f5-a754-4b7b-8682-d0bb0bf62093"],
Cell[157110, 4169, 656, 17, 86, "Print",ExpressionUUID->"41eeb92e-a59c-4874-b070-ed7a6d52bc1a"]
}, Open  ]],
Cell[157781, 4189, 1259, 39, 115, "Output",ExpressionUUID->"4f4fbc07-5d31-46f8-9829-3ab570d8f0d0"]
}, Open  ]],
Cell[159055, 4231, 810, 17, 142, "Input",ExpressionUUID->"17542800-4713-4aa8-a9d6-7070cc1bd69c"],
Cell[CellGroupData[{
Cell[159890, 4252, 2043, 40, 142, "Input",ExpressionUUID->"a365503f-bf54-40bf-848c-b9acd5afbb94"],
Cell[CellGroupData[{
Cell[161958, 4296, 853, 18, 124, "Print",ExpressionUUID->"2ce178c9-6940-49a8-ae2d-3e922be423df"],
Cell[162814, 4316, 848, 19, 124, "Print",ExpressionUUID->"35a62f8f-a423-4e40-b383-b1cab444edd9"],
Cell[163665, 4337, 656, 17, 86, "Print",ExpressionUUID->"e14e7639-33b7-4bf8-85c6-eec75bb6af79"]
}, Open  ]],
Cell[164336, 4357, 18786, 550, 1148, "Output",ExpressionUUID->"6a0ddf31-80a8-4b9f-a373-1f80bc634b8c"]
}, Open  ]],
Cell[183137, 4910, 350, 7, 59, "Input",ExpressionUUID->"fb6423ac-b0b4-41be-93e2-3f10925acd44"],
Cell[CellGroupData[{
Cell[183512, 4921, 1032, 25, 59, "Input",ExpressionUUID->"c2958f9d-ba8e-4ed3-a38c-2a41ecceb738"],
Cell[184547, 4948, 1019, 17, 132, "Output",ExpressionUUID->"4865dcbb-6b54-4e96-8b47-b33faa917ab5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185615, 4971, 283, 4, 108, "Subsection",ExpressionUUID->"1b939fe4-b991-4ea9-9967-8cd2b7632d88"],
Cell[185901, 4977, 9952, 288, 957, "Input",ExpressionUUID->"7ad0d647-3d0c-4add-99f8-9844429777eb"],
Cell[195856, 5267, 310, 6, 59, "Input",ExpressionUUID->"7646e337-8f31-4976-b739-5e161130f81c"],
Cell[CellGroupData[{
Cell[196191, 5277, 317, 6, 59, "Input",ExpressionUUID->"9ad09786-942a-4fc8-bd4e-71d9be70d59a"],
Cell[196511, 5285, 1269, 34, 132, "Output",ExpressionUUID->"29d09c16-7ad4-471b-8f0c-3d8283b5f72f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197817, 5324, 1356, 31, 142, "Input",ExpressionUUID->"cf0043bb-ae89-42d6-83c0-c65a33e8cc99"],
Cell[CellGroupData[{
Cell[199198, 5359, 752, 16, 124, "Print",ExpressionUUID->"405b7004-dc47-49b4-8b98-1c3cad569fbc"],
Cell[199953, 5377, 967, 23, 124, "Print",ExpressionUUID->"1547e5b2-a9e6-4a50-a0a1-c91dbd182eba"],
Cell[200923, 5402, 800, 21, 86, "Print",ExpressionUUID->"08323321-8838-4938-b152-1a8673476044"]
}, Open  ]],
Cell[201738, 5426, 66524, 1767, 4862, "Output",ExpressionUUID->"2ac37453-d4d0-4497-8d7b-bd3c5478ea67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268299, 7198, 706, 19, 101, "Input",ExpressionUUID->"943d211c-a2c1-48f2-9ebc-111ba6b4de0b"],
Cell[269008, 7219, 727, 12, 132, "Output",ExpressionUUID->"2ecfacd7-4695-4202-bef8-acb843864972"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[269784, 7237, 230, 4, 108, "Subsection",ExpressionUUID->"c3e99cd1-e7d6-4087-8cc7-1a91bcedf5b3"],
Cell[CellGroupData[{
Cell[270039, 7245, 2469, 72, 239, "Input",ExpressionUUID->"feafa7d4-c4fb-4132-a4b1-680e5814f668"],
Cell[272511, 7319, 2562, 73, 228, "Output",ExpressionUUID->"b50bdbaf-af12-411a-b588-7aaee0486840"]
}, Open  ]],
Cell[275088, 7395, 3219, 92, 457, "Input",ExpressionUUID->"af315dfb-c8f3-4e7b-ae8a-8c4d17f7f23b"],
Cell[CellGroupData[{
Cell[278332, 7491, 713, 13, 101, "Input",ExpressionUUID->"7fd5f336-7cac-4674-89c6-047b9b85f4dc"],
Cell[CellGroupData[{
Cell[279070, 7508, 822, 19, 86, "Print",ExpressionUUID->"dbf1415a-f5b0-4419-8c95-2d9e9b1fef3a"],
Cell[279895, 7529, 375, 6, 46, "Print",ExpressionUUID->"09c01564-e32b-4afd-a362-bf3d8ba2ebfe"]
}, Open  ]],
Cell[280285, 7538, 1305, 30, 126, "Output",ExpressionUUID->"f494b83b-191f-4187-a8db-620b8f589818"]
}, Open  ]],
Cell[281605, 7571, 301, 6, 59, "Input",ExpressionUUID->"86e94fb5-9463-4ec1-b4a6-3a5b0256a63f"],
Cell[CellGroupData[{
Cell[281931, 7581, 704, 20, 101, "Input",ExpressionUUID->"bc0dd06c-fb27-4ed1-8753-f55f95e52695"],
Cell[282638, 7603, 278, 4, 89, "Output",ExpressionUUID->"bd5fb50c-5169-4877-b219-2fb97e1e58ce"]
}, Open  ]],
Cell[282931, 7610, 424, 8, 59, "Input",ExpressionUUID->"9a3f0bfd-317a-4b22-aed5-257af99659fd"],
Cell[CellGroupData[{
Cell[283380, 7622, 482, 14, 59, "Input",ExpressionUUID->"230fcc75-2f3f-4a10-8de7-c693319bed09"],
Cell[283865, 7638, 876, 23, 89, "Output",ExpressionUUID->"2848de7a-a24c-4ddb-ad1f-92fd5cf51adc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[284790, 7667, 227, 4, 108, "Subsection",ExpressionUUID->"f0b0dadf-7bcf-4151-845a-a8f8e42fa846"],
Cell[285020, 7673, 745, 19, 59, "Input",ExpressionUUID->"2c085431-9190-440e-a7e6-e3316574e4c5"],
Cell[CellGroupData[{
Cell[285790, 7696, 1747, 47, 149, "Input",ExpressionUUID->"493cefce-9898-4619-b405-286955f38d64"],
Cell[287540, 7745, 1682, 48, 138, "Output",ExpressionUUID->"06535839-323d-48f2-8495-6d123dc02877"]
}, Open  ]],
Cell[289237, 7796, 254, 4, 59, "Input",ExpressionUUID->"52b3493e-c8de-455f-a2e8-aaf327e9bf3c"],
Cell[CellGroupData[{
Cell[289516, 7804, 477, 10, 59, "Input",ExpressionUUID->"fbb57065-a915-4261-bc0b-bb0e97902bea"],
Cell[289996, 7816, 710, 16, 86, "Print",ExpressionUUID->"e77a131b-20ff-4d9c-878b-7f9ece7d20f2"],
Cell[290709, 7834, 1362, 34, 115, "Output",ExpressionUUID->"e0623d04-9b55-4014-915c-e8aaebff64da"]
}, Open  ]],
Cell[292086, 7871, 403, 9, 59, "Input",ExpressionUUID->"79524aa5-5b55-4975-956b-a6afef190889"],
Cell[292492, 7882, 945, 24, 101, "Input",ExpressionUUID->"55567a1c-1f00-4088-b843-e925293bb694"],
Cell[CellGroupData[{
Cell[293462, 7910, 1386, 29, 142, "Input",ExpressionUUID->"45469aa3-8124-4696-b51e-7b1d135a90f1"],
Cell[CellGroupData[{
Cell[294873, 7943, 732, 16, 86, "Print",ExpressionUUID->"0c1cc8d3-5dc1-42a9-9fb2-f73804705b38"],
Cell[295608, 7961, 375, 6, 46, "Print",ExpressionUUID->"d59ff93b-a620-4653-b96f-6fe16c5a1e79"],
Cell[295986, 7969, 375, 6, 46, "Print",ExpressionUUID->"4706f7c6-b599-479e-8a60-bde7caf94572"]
}, Open  ]],
Cell[296376, 7978, 790, 21, 98, "Output",ExpressionUUID->"69d63619-2862-4a1e-9be7-b8a8bbab3ea4"]
}, Open  ]],
Cell[297181, 8002, 255, 4, 59, "Input",ExpressionUUID->"8bab7768-3045-49fd-bd2e-dcbeca641c9d"],
Cell[CellGroupData[{
Cell[297461, 8010, 756, 22, 101, "Input",ExpressionUUID->"8f6de69d-5734-4555-8bea-737e02fc7e23"],
Cell[298220, 8034, 826, 21, 93, "Output",ExpressionUUID->"0a75b365-b4ca-48f9-b550-5d0fcce8e994"]
}, Open  ]],
Cell[299061, 8058, 386, 7, 59, "Input",ExpressionUUID->"4f63bbf5-cbc6-4f29-9f9c-0eb1c2585427"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299484, 8070, 188, 3, 108, "Subsection",ExpressionUUID->"dc9733d1-ec6d-4955-9584-edeba5977231"],
Cell[299675, 8075, 1288, 37, 149, "Input",ExpressionUUID->"84940a8d-f814-4cf5-bde3-adc7d23801d6"],
Cell[300966, 8114, 734, 17, 183, "Input",ExpressionUUID->"e2a587b7-9253-4ca7-8000-e9378f73bb32"],
Cell[CellGroupData[{
Cell[301725, 8135, 468, 10, 59, "Input",ExpressionUUID->"aa203ba1-4a5e-48b5-8096-109f4e19d72a"],
Cell[302196, 8147, 2554, 73, 228, "Output",ExpressionUUID->"66761ea4-9a53-4bbf-be37-84b4f96a0676"]
}, Open  ]],
Cell[304765, 8223, 265, 5, 59, "Input",ExpressionUUID->"81325072-8111-41ed-82d0-bbcf48d6233d"],
Cell[CellGroupData[{
Cell[305055, 8232, 513, 12, 59, "Input",ExpressionUUID->"1b3e9bea-e723-4824-95a8-ba0825469b0e"],
Cell[305571, 8246, 938, 19, 124, "Print",ExpressionUUID->"4c0497e9-f784-4da2-9520-9ddb7688952f"],
Cell[306512, 8267, 398, 9, 90, "Output",ExpressionUUID->"17b3e9d0-2ec2-4250-a6cb-10a43c0bd349"]
}, Open  ]],
Cell[306925, 8279, 299, 6, 59, "Input",ExpressionUUID->"4182e1e9-b53a-4112-9449-1d9cdf3ad2af"],
Cell[307227, 8287, 405, 11, 94, "Text",ExpressionUUID->"12295ed2-f834-49ae-9651-9b3a0894b39b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307669, 8303, 179, 3, 108, "Subsection",ExpressionUUID->"4f5c1257-c2f8-44bd-89da-57e8e511363e"],
Cell[307851, 8308, 1147, 27, 59, "Input",ExpressionUUID->"df5bfd4f-88b4-485e-be00-5713daf2b038"],
Cell[CellGroupData[{
Cell[309023, 8339, 229, 4, 59, "Input",ExpressionUUID->"56aa3047-8e75-4c2c-8278-131a81cfff2f"],
Cell[309255, 8345, 794, 18, 116, "Output",ExpressionUUID->"2d2c99a3-0f08-4565-8775-eb42a1bbbe22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310086, 8368, 2093, 54, 149, "Input",ExpressionUUID->"ac9c8610-5bea-4bb8-9aa5-4d801ee0f899"],
Cell[312182, 8424, 1856, 52, 138, "Output",ExpressionUUID->"2401fce4-d288-42f3-9326-496d150ce4d2"]
}, Open  ]],
Cell[314053, 8479, 1042, 27, 101, "Input",ExpressionUUID->"c956d299-feac-4062-bca8-734f36027369"],
Cell[CellGroupData[{
Cell[315120, 8510, 1343, 26, 124, "Input",ExpressionUUID->"1daac01e-9b36-49c3-b65c-feb18318b317"],
Cell[CellGroupData[{
Cell[316488, 8540, 924, 19, 86, "Print",ExpressionUUID->"55483cad-a044-4bca-ae57-19029ae38018"],
Cell[317415, 8561, 567, 9, 46, "Print",ExpressionUUID->"4414fddf-82bb-4634-a711-51ae67547906"],
Cell[317985, 8572, 567, 9, 46, "Print",ExpressionUUID->"65e0678a-95b7-4f1d-a6c1-368db283bcdc"],
Cell[318555, 8583, 569, 9, 46, "Print",ExpressionUUID->"07bd97c2-c540-4840-afab-79dd3c50150a"]
}, Open  ]],
Cell[319139, 8595, 941, 27, 92, "Output",ExpressionUUID->"5fded99e-61b3-4635-942d-2cae6e1b5602"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[320129, 8628, 181, 3, 108, "Subsection",ExpressionUUID->"4c5ba1a1-dcbf-4ac9-ae80-692bdadb795b"],
Cell[320313, 8633, 2169, 65, 194, "Input",ExpressionUUID->"1d1230c1-667b-4a49-beed-c24ef186c709"],
Cell[CellGroupData[{
Cell[322507, 8702, 1309, 29, 165, "Input",ExpressionUUID->"6c1ac53d-8363-42a7-b97b-f512ce672a81"],
Cell[CellGroupData[{
Cell[323841, 8735, 994, 21, 124, "Print",ExpressionUUID->"777eced3-95ed-4f03-b589-d3c96398482d"],
Cell[324838, 8758, 802, 19, 86, "Print",ExpressionUUID->"849b7a5f-ca53-41be-ac05-4463a93b79f9"]
}, Open  ]],
Cell[325655, 8780, 3179, 94, 255, "Output",ExpressionUUID->"33aeab73-7210-4e09-a437-98cde44fb6e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328871, 8879, 607, 17, 81, "Input",ExpressionUUID->"2efd57f8-d238-462a-8abc-2a167d478831"],
Cell[329481, 8898, 451, 10, 89, "Output",ExpressionUUID->"1d2c7434-3bab-43e5-ad99-c0a91ff57464"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/HypSeries.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
If[Head[SigmaFactorial[1]]===SigmaFactorial,
Print["The package Sigma is missing!"];
Abort[];]


(* ::Input::Initialization:: *)
Print["HypSeries.m  -- vers. 2021-11-26"];


(* ::Input::Initialization:: *)
Clear[convergenceCond2];
convergenceCond2=Association[
F1->r<1&&s<1,
F2->r+s<1,
F3->1/r+1/s>1,
F4->Sqrt[r]+Sqrt[s]<1,
G1->r+s<1,
G2->r<1&&s<1,
G3->r<\[CapitalPhi]1[s]&&s<\[CapitalPhi]1[r],
H1->s+2Sqrt[r*s]<1,
H2->s(1+r)<1,
H3->(r<1/4&&s<1/2+1/2Sqrt[1-4r])||(s<=1/2),
H4->2Sqrt[r]+s<1,
H5->r<1/4&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
H6->r*s^2+s<1,
H7->s(1+2Sqrt[r])<1
];


(* ::Input::Initialization:: *)
Clear[findCond2];
findCond2[func_,{x_,y_}]:=convergenceCond2[func]/.r->Abs[x]/.s->Abs[y]


(* ::Input::Initialization:: *)
classifier2[exp_,{x_,y_},{m_,n_}]:=exp/.{
(Pochhammer[\[Alpha]_,m+n]Pochhammer[\[Beta]_,m]Pochhammer[\[Beta]1_,n])/(m! n! Pochhammer[\[Gamma]_,m+n])x^m y^n->F1,
Pochhammer[\[Alpha]_,m+n]Pochhammer[\[Beta]_,m]Pochhammer[\[Beta]1_,n]/(m!n!Pochhammer[\[Gamma]_,m]Pochhammer[\[Gamma]1_,n])x^m y^n->F2,
Pochhammer[\[Alpha]_,m]Pochhammer[\[Alpha]1_,n]Pochhammer[\[Beta]_,m]Pochhammer[\[Beta]1_,n]/(Pochhammer[\[Gamma]_,m+n]n!m!)x^m y^n->F3,
Pochhammer[\[Alpha]_,m+n]Pochhammer[\[Beta]_,m+n]/(m!n!Pochhammer[\[Gamma]_,m]Pochhammer[\[Gamma]1_,n])x^m y^n->F4,
Pochhammer[\[Alpha]_,m+n]Pochhammer[\[Beta]_,n-m]Pochhammer[\[Beta]1_,m-n]/(m!n!)x^m y^n->G1,
Pochhammer[\[Alpha]_,m]Pochhammer[\[Alpha]1_,n]Pochhammer[\[Beta]_,n-m]Pochhammer[\[Beta]1_,m-n]/(m!n!)x^m y^n->G2,
Pochhammer[\[Alpha]_,2n-m]Pochhammer[\[Alpha]1_,2m-n]/(m!n!)x^m y^n->G3,
Pochhammer[\[Alpha]_,m-n]Pochhammer[\[Beta]_,m+n]Pochhammer[\[Gamma]_,n]/(Pochhammer[\[Delta]_,m]m!n!)x^m y^n->H1,
Pochhammer[\[Alpha]_,m-n]Pochhammer[\[Beta]_,m]Pochhammer[\[Gamma]_,n]Pochhammer[\[Delta]_,n]/(m!n!Pochhammer[\[Epsilon],m])x^m y^n->H2,
Pochhammer[\[Alpha]_,2m+n]Pochhammer[\[Beta]_,n]/(m!n!Pochhammer[\[Gamma]_,m+n])x^m y^n->H3,
Pochhammer[\[Alpha]_,2m+n]Pochhammer[\[Beta]_,n]/(Pochhammer[\[Gamma]_,m]Pochhammer[\[Delta]_,n]m!n!)x^m y^n->H4,
Pochhammer[\[Alpha]_,2m+n]Pochhammer[\[Beta]_,n-m]/(Pochhammer[\[Gamma]_,n]m!n!)x^m y^n->H5,
Pochhammer[\[Alpha]_,2m-n]Pochhammer[\[Beta]_,n-m]Pochhammer[\[Gamma]_,n]/(m!n!)x^m y^n->H6,
Pochhammer[\[Alpha]_,2m-n]Pochhammer[\[Beta]_,n]Pochhammer[\[Gamma]_,n]/(Pochhammer[\[Delta]_,m]m!n!)x^m y^n->H7,
Pochhammer[a_,m+n]Pochhammer[a1_,m+n]Pochhammer[b_,m]/(Pochhammer[c_,m+n]Pochhammer[d_,m]m!n!)x^m y^n->S1,
Pochhammer[a_,m-n]Pochhammer[a1_,m-n]Pochhammer[b_,n]Pochhammer[b1_,m]/(Pochhammer[c_,m-n]m!n!)x^m y^n->S2
}


(* ::Input::Initialization:: *)
Clear[convergenceCond3];
convergenceCond3=Association[
f1b->s<1&&t<1&&r<Min[1,(1-s)/s,(1-t)/t,(1-s)(1-t)/(s t)],
f1c->r<1&&s<1/(1+r)&&t<1/(1+s+r s),
f1d->t(1+s)<1&&r(1+t)<1&&s(1+r)<1,
f1e->r<1&&s<1&&t<1/(1+s),
f2b->r<1&&s<1&&t<1/(1+r),
f2c->r<1&&Max[r,s]<1/(1+t),
f2d->r<1&&t<1&&s<1/(1+t),
f3a->r<1&&s<1&&t<1,
f4b->r+s<1&&t<1/(1+r+s),
f4c->r+s<1&&t<(1-s)/(1-s+r),
f4d->s<1&&t<1&&r<(1-s)/(1+t),
f4e->r<1&&s+2Sqrt[r*s]<1&&t<Min[1/(1+r),1/(1+s+2Sqrt[r*s])],
f4f->r+s<1&&t<1/(1+r),
f4g->r<1&&t<1/(1+r)&&Sqrt[s]<Min[1,(1-r)/(2Sqrt[r]),1/2*Sqrt[(1-t)/(r*t)]-1/2*Sqrt[r*t/(1-t)]],
f4h->r+s<1&&t<1,
f4i->t<1&&r<1/(1+t)&&Sqrt[s]<Sqrt[1+r+r*t]-Sqrt[r+r*t],
f4j->r+s<1&&Sqrt[t]<Min[1,Sqrt[(1-s)/s],Sqrt[(1-r)/r],(1-r-s)/(2Sqrt[r*s])],
f4k->r+s<1&&t<1/(1+r+s),
f4l->s<1&&t<1/(1+s)&&r<Min[1,(1-s)^2/(4*s),(1-t-s*t)/(s*t^2)],
f4m->r+s<1&&t<Min[1,(1-r-s)/(r*s)],
f4n->t<1&&s<1/(1+t)&&t<Min[1-s,(1-t)/t,(1-s-s*t)^2/(4*s*t)],
f4o->s<1&&t<1&&r<(1-s)/(1+t),
f4p->t<1&&r<1/(1+t)&&s<Min[(Sqrt[1+r]-Sqrt[r])^2,(1+t)(1-r-r*t)/t,(1-t)(1-r+r*t)/t],
f5b->r<1&&s<1&&t<1/(1+Max[r,s]),
f5c->r<1&&s<1&&t<1/(1+s),
f5d->t<1&&Max[r,s]<1/(1+t),
f5e->r<1&&s<1&&t<1,
f5f->t<1&&r<1/(1+t)&&s<Min[1,(1-r-r*t)/t],
f6a->r+s<1&&t<1,
f6b->s<1&&t<1&&r<Min[1,(1-s)^2/(4*s),(1-t)/t],
f6c->s<1&&r+2Sqrt[r*s]<1&&t<1,
f6d->t<1&&r<1/(1+t)&&s<1-r,
f6e->r+s<1&&t<(1+2*s+Sqrt[1-4r*s])/(2(1+r+s)),
f6f->r<1&&s+2Sqrt[r*s]<1&&t<Min[1,(1-s+Sqrt[(1-s)^2-4*r*s])/(2*r)],
f7a->r<1&&s<1&&t<1,
f8b->Sqrt[r]+Sqrt[s]<1&&t<1/(1+(Sqrt[r]+Sqrt[s])^2),
f8c->t<1&&Sqrt[s]+Sqrt[r+r*t]<1,
f8d->s<1&&t<1/(1+s)&&r<Min[(1-Sqrt[s])^2,(1-t-s*t)/(t(1-t))],
f8e->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f8f->Sqrt[r]+Sqrt[s]<1&&t<Min[1,((1-r-s)^2-4 r s)/(4 r s)],
f9a->Sqrt[r]+Sqrt[s]<1&&t<1,
f9b->Sqrt[r]+Sqrt[s]<1&&t<Min[1,(1-r-s+Sqrt[(1-r-s)^2-4 r s])/(2 r)],
f10a->r<1&&t<1&&s<(1-r)(1-t),
f10b->s<1&&t+2Sqrt[s t]<1&&r<Min[1-s,(1-t-2Sqrt[s t])/t],
f10c->r<1&&t<1/(1+r)&&s<Min[1-r,(Sqrt[1-t]-Sqrt[r t])^2],
f10d->r<1&&t<1&&Sqrt[s]<Sqrt[1-t](Sqrt[1+r]-Sqrt[r]),
f10e->r<1&&t<1&&s<Min[1,(1-r)^2/(4r),(1-t)^2/(4t)],
f10f->r+s<1&&t<Min[(Sqrt[1+s]-Sqrt[s])^2,(1-r-s)/(r(1-r))],
f10g->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f10h->r<1&&t<1&&s<(1-r)(1-t),
f10i->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f10j->s<1&&t+2Sqrt[s*t]<1&&r<Min[1-s,((1-t)^2-4*s*t)/(4 s t^2)],
f10k->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f10l->s+t<1&&r<(Sqrt[1-4s t]-Abs[1-2t])/(2t),
f11a->r<1&&s+t<1,
f11b->s<1&&t+2Sqrt[s t]<1&&r<Min[1,(1-t+Sqrt[(1-t)^2-4s t])/(2t)],
f11c->r<1&&s<1&&t<(1-s)/(1+r),
f11d->t<1&&s+2Sqrt[s*t]<1&&r<(1+s+Sqrt[(1-s)^2-4s t])/(2(1+t)),
f11e->r<1&&s+t<1,
f11f->t<1&&s+2Sqrt[s t]<1&&r<Min[1,(1+s-2Sqrt[s+s*t])/t],
f12a->r+s<1&&s+t<1,
f12b->r<1&&s+2Sqrt[r*s]<1&&t<(1-s+2r+Sqrt[(1-s)^2-4r s])/(2(1+r)),
f13a->r<1&&s<1&&t<1,
f14a->r+s+t+2Sqrt[r s t]<1,
f14b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f14c->r+s<1&&s<Min[1,(1-r-t)^2/(2(r+t-4r*t+Abs[r-t]Sqrt[1-4r*t]))],
f14d->r+s+t-4r*s*t<1,
f15a->r<1&&s<1&&t<(1-r)(1-s),
f15b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f16a->r<1&&s<1&&t<1&&r+s+t-2Sqrt[(1-r)(1-s)(1-t)]<2,
f17a->r+s+t<1,
f17b->r+t<1&&Sqrt[s]<Sqrt[1+r-t]-Sqrt[r],
f17c->r+s+t<1,
f17d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f17e->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f18a->r+t<1&&s+t<1,
f18b->r<1&&t+2Sqrt[r t]<1&&s<1/2(1-t)+1/2Sqrt[(1-t)^2-4r*t],
f18c->r<1&&s<1&&t<Min[1,(1-Max[r,s])^2/(4Max[r,s])],
f18d->t<1&&s+2Sqrt[s t]<1&&r<Min[1-s,((1-s)^2-4s t)/(4t)],
f19a->r<1&&s<1&&t<1,
f20a->(Sqrt[r]+Sqrt[s])^2+t<1,
f20b->t<1&&Sqrt[r]+Sqrt[s]<Min[1,(1-t)/(2Sqrt[t])],
f20c->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f20d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f21a->Sqrt[r]+Sqrt[s]<1&&t<1/2(1+s-r+Sqrt[(1+s-r)^2-4s]),
f21b->t<1&&r+2Sqrt[r t]<1&&s<1+r<2Sqrt[r+r t],
f22a->Sqrt[r]+Sqrt[s]+Sqrt[t]<1,
f23b->t<1/4&&r<1/(1+2Sqrt[t])&&s<1/(1+r+2r Sqrt[t]),
f23c->s<1&&t<1/(4(1+s))&&r<1/(1+2Sqrt[t+s t]),
f23d->r<1&&s<1/(1+r)&&t<Min[1/4,(1-r)/(r^2),(1-s)(1-s-r s)/(r^2s^2)],
f23e->r<1&&s<1/(1+r)&&t<Min[1/(4(1+s)),(1-r)^2/(4r^2),(1-s-r s)/(r^2s^2)],
f24b->t<1/4&&Max[r,s]<1/(1+2Sqrt[t]),
f24c->t<1/4&&r<(Sqrt[1+4t]-1)/(2t),
f25b->s<1&&t<1/4&&r<1/(1+2Sqrt[t]),
f25c->r<1&&s<1/1+r&&t<Min[1/4,(1-r)/r^2,(1-s-r s)/(r^2s)],
f26b->s<1&&t<1/4&&r<(1-s)/(1+2Sqrt[t]),
f26c->r+s<1&&t<Min[1/(4(1+s)),(1-r-s)/r^2],
f26d->s<1&&t<1/4&&r<(1-s)(Sqrt[1+4t]-1)/(2t),
f26e->t<1/4&&r<1/(1+2Sqrt[t])&&s<Min[(1-4t)/(4t),(1-r)*\[CapitalPsi]1[r^2t/(1-r)^2],(1-r)*\[CapitalPsi]2[r^2t/(1-r)^2]],
f26f->t<1/4&&r<1/(1+2Sqrt[t])&&s<Sqrt[1+r(1+2Sqrt[t])]-Sqrt[r(1+2Sqrt[t])],
f26g->r<1&&s+2Sqrt[r s]<1&&t<Min[(1-r)/r^2,1/(1+s)*\[CapitalPhi]1[r s/(1+s)^2],1/(1-s)*\[CapitalPhi]2[r s/(1-s)^2]],
f26h->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f27b->t<1/4&&Max[r,s]<1/(1+2Sqrt[t]),
f27c->r<1&&s<1&&t<Min[1/4,(1-Max[r,s])/(Max[r,s])^2],
f27d->t<1/4&&s<1/(1+2Sqrt[t])&&r<Min[(Sqrt[1+4t]-1)/(2t),((1-s)^2-4s^2t)/(4s t)],
f28b->t<1/4&&r<1/(1+2Sqrt[t])&&s<1/2(1-r)+1/2Sqrt[(1-r)^2-4r^2t],
f28c->r<1&&s+2Sqrt[r s]<1&&t<Min[1/4,(1-r)/r^2,s/(1-s)\[CapitalPhi]2[r s/(1-s)^2]],
f29b->s+2Sqrt[r]<1&&t<1/(1+s+2Sqrt[r]),
f29c->s+2Sqrt[r]<1&&t<(1-2Sqrt[r])/(1-2Sqrt[r]+s),
f29d->r<1/4&&t<1&&s<(1-2Sqrt[r])/(1+t),
f29e->s<1&&t<1&&r<(1-s)^2/(4(1+t)),
f29f->r<1/4&&t<1/(1+2Sqrt[r])&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r],(1-t)/t*\[CapitalPsi]1[r t^2/(1-t)^2],(1-t)/t*\[CapitalPsi]2[r t^2/(1-t)^2]],
f29g->s<1&&t<1/(1+s)&&r<Min[(1-s)^2/4,(1-t-s t)/t^2],
f29h->s+2Sqrt[r]<1&&t<1/(1+2Sqrt[r]),
f29i->s<1&&t<1/(1+s)&&r<Min[(1-s)^2/4,1/(1+t)*\[CapitalTheta]1[s t/(1+t)],1/(1-t)\[CapitalTheta]2[s t/(1-t)]],
f29j->s+2Sqrt[r]<1&&t<1,
f29k->r<1/4&&t<1&&s<1/(1+t)*Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f29l->s+2Sqrt[r]<1&&t<Min[1,(1-4r)/(4r),(1-s)/s*\[CapitalPsi]1[r/(1-s)^2],(1-s)/s*\[CapitalPsi]2[r/(1-s)^2]],
f29m->r<1/4&&t<1/(1+2Sqrt[r])&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r],((1-t)^2-4r t^2)/(4r t^3)],
f29n->s+2Sqrt[r]<1&&t<Min[(Sqrt[1+4r]-1)/(2r),((1-s)^2-4r)/(4r s)],
f29o->s<1&&t<1&&r<(1-s)^2/(4(1+t)),
f30b->r<1/4&&t<1/(1+2Sqrt[r])&&s<1/2*Min[1+Sqrt[1-4r],(1-t+Sqrt[(1-t)^2-4r t^2])/t],
f30c->r<1/4&&t<1&&s<(1/2+1/2*Sqrt[1-4r])*Min[1,(1-t)/t],
f30d->t<1&&r<1/(4(1+t))&&s<(1+Sqrt[1-4r(1+t)])/(2(1+t)),
f30e->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<(Sqrt[1+4r]-1)/(2r),
f30f->t<1&&r<1/(4(1+t))&&s<Min[1/2+1/2Sqrt[1-4r],(1-Sqrt[r+r t])/t],
f31a->s+2Sqrt[r]<1&&t<1,
f31b->s+2Sqrt[r]<1&&t<Min[1,(1-s+Sqrt[(1-s)^2-4r])/(2s)],
f31c->s<1&&t<1/(1+s)&&r<Min[\[CapitalTheta]1[s],\[CapitalTheta]2[s],t/(1-t)*\[CapitalTheta]2[s t/(1-t)]],
f31d->(s<1&&t<=3/4(alpha[s]-1)&&t<1&&r<Min[\[CapitalTheta]1[s],\[CapitalTheta]2[s]])||(1/5<s<1&&3/4(alpha[s]-1)<t<1&&r<Min[\[CapitalTheta]2[s],(t (1-s t)^2)/(4(1+t))]),
f32a->s+2Sqrt[r]<1&&t-1,
f32b->r<1/4&&t<1&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f32c->(r<1/4&&s<=1/2-2 r&&t<Min[1,(1-4r)/(4r)])||(r<1/4&&1/2-2r<s<1-2Sqrt[r]&&t<Min[1,s/(2r)(1-s+Sqrt[(1-s)^2-4r])]),
f33a->r<1/4&&t<1&&s<1/2+1/2Sqrt[1-4r],
f34b->t<1/4&&Sqrt[s]+Sqrt[r+2r*Sqrt[t]]<1,
f34c->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f35b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f36a->r<1/4&&t<1&&s<(1-2Sqrt[r])(1-t),
f36b->s<1&&t+2Sqrt[s t]<1&&Sqrt[r]<1/2Min[1-s,(1-t-2Sqrt[s t])/t],
f36c->s+t<1&&r<Min[1/(1+t)*\[CapitalTheta]1[s/(1+t)],1/(1-t)*\[CapitalTheta]2[s/(1-t)]],
f36d->s+t<1&&r<Min[(1-s)^2/(1+t)*\[CapitalTheta]1[s t/((1-s)(1+t))],(1-s)^2/(1-t)*\[CapitalTheta]2[s t/((1-s)(1-t))]],
f36e->r<1/4&&t<1&&Sqrt[s]<Sqrt[1-2Sqrt[r]](Sqrt[1+t]-Sqrt[t]),
f36f->r<1/4&&t<(Sqrt[1+4r]-1)/(2r)&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r],(1-r t-r t^2)^2/(4t)],
f36g->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f36h->s+t<1&&Sqrt[r]<(Sqrt[1-4s t]-Abs[1-2t])/(4t),
h36i->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f36j->r<1/4&&t<2/(1+Sqrt[1+4r])&&s<(1+2r t)Min[(1+t+r t^2)\[CapitalPsi]1[r (1+t+r t^2)/(1+2r t)^2],(1-t-r t^2)\[CapitalPsi]2[r (1-t-r t^2)/(1+2r t)^2]],
f37a->r<1/4&&t<1&&s<(1-t)(1/2+1/2Sqrt[1-4r]),
f37b->r<1/4&&t<1/(1+2Sqrt[r])&&s<Min[1/2+1/2Sqrt[1-4r],((1-t)^2-4r t^2)/(4t)],
f37c->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<Min[1,(s Sqrt[1-4r])^2(r(1-2s/(1-Sqrt[1-4r])))^2/(r^2s^2(s Sqrt[1-4r]+r(1-2s/(1-Sqrt[1-4r]))))*\[CapitalPhi]1[-(s Sqrt[1-4r])(r(1-2s/(1-Sqrt[1-4r])))/(s Sqrt[1-4r]+(r(1-2s/(1-Sqrt[1-4r]))))]],
f37d->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<Min[(2/(1+Sqrt[1+4r]))*(1-s*(2/(1+Sqrt[1+4r]))),(2/(1+Sqrt[1-4r]))*(1-s*(2/(1+Sqrt[1-4r])))],
f38a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f38b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f39a->s+2Sqrt[r]<1&&t<1,
f39b->t<1&&r<=(1+t)/(2+3t)^2&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f39c->s<1&&t<1&&r<(1-s)^2/(4(1+t)),
f40a->r<1/4&&t<1&&s<1/2+1/2Sqrt[1-4r],
f41a->2Sqrt[r]+s+t<1,
f41b->t+2Sqrt[r]<1&&s<(1-t)Min[\[CapitalPsi]1[r/(1-t)^2],\[CapitalPsi]2[r/(1-t)^2]],
f41c->s+2Sqrt[r]<1&&Sqrt[t]<Sqrt[1+s-2Sqrt[r]]-Sqrt[s],
f41d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f41e->2Sqrt[r]+s+t<1,
f42a->t+2Sqrt[r]<1&&s<1/2(1-t)+1/2Sqrt[(1-t)^2-4r],
f42b->t+2Sqrt[r]<1&&s<Min[1/2+1/2Sqrt[1-4r],((1-t)^2-4r)/(4t)],
f42c->(t<1&&Sqrt[s]<=1/4Sqrt[9t+8]-3/4Sqrt[t]&&r<Min[\[CapitalTheta]1[t],\[CapitalTheta]2[t]])||(t<1&&1/4Sqrt[9t+8]-3/4Sqrt[t]<Sqrt[s]<Sqrt[1+t]-Sqrt[t]&&r<Min[\[CapitalTheta]2[t],s(1-s-2Sqrt[s t])]),
f42d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f43a->s<1&&t<1&&r<1/4Min[(1-s)^2,(1-t)^2],
f43b->(r<1/4&&t<=1/3(2-Sqrt[1+12r])&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]])||(r<1/4&&1/3(2-Sqrt[1+12r])<t<1-2Sqrt[r]&&s<Min[\[CapitalPsi]2[r],t/(4r)((1-t)^2-4r)]),
f44a->r<1/4&&Max[s,t]<1/2+1/2Sqrt[1-4r],
f45a->2Sqrt[r]+(Sqrt[s]+Sqrt[t])^2<1,
f45b->r<1/4&&Sqrt[s]+Sqrt[t]<Min[Sqrt[\[CapitalPsi]1[r]],Sqrt[\[CapitalPsi]2[r]]],
f46a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f47b->t<1/4&&s<1/(4(1+2Sqrt[t]))&&r<1/(1+2Sqrt[s(1+2Sqrt[t])]),
f47c->s<1/4&&r<1/(1+2Sqrt[s])&&t<Min[(1-4s)^2/(64s^2),1/(1+r)\[CapitalPhi]1[r^2s/(1+r)^2],1/(1-r)\[CapitalPhi]2[r^2t/(1+r)^2]],
f48b->t<1/4&&r<1/(1+2Sqrt[t])&&s<Min[\[CapitalPhi]1[t],\[CapitalPhi]2[t],r/(1-r)\[CapitalPhi]2[r^2t/(1-r)^2]],
f49b->s<1&&t<1/4&&r<(1-s)^2/(4(1+2Sqrt[t])),
f49c->r<1/4&&t<1/4&&s<(1-2Sqrt[r])/(1+2Sqrt[r]),
f49d->s+2Sqrt[r]<1&&t<Min[1/(1+s)\[CapitalPhi]1[r/(1+s)^2],1/(1-s)\[CapitalPhi]2[r/(1-s)^2]],
f49e->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f49f->s+2Sqrt[r]<1&&t<Min[1/(4(1+2Sqrt[r])),(1-s-2Sqrt[r])/s^2],
f49g->r<1/4&&t<1/4&&s<1/(1+2Sqrt[t])*Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f49h->r<1/4&&t<1/4&&s<(1-2Sqrt[r])(Sqrt[1+4t]-1)/(2t),
f49i->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f50b->t<1/4&&r<1/4(1+2Sqrt[t])&&s<(1+Sqrt[1-4r(1+2Sqrt[t])]/(2(1+2Sqrt[t]))),
f50c->(t<1/4&&s<=1/(1+Sqrt[1+3t])&&r<Min[\[CapitalPhi]1[t],\[CapitalPhi]2[t]])||(t<1/4&&1/(1+Sqrt[1+3t])<s<2/(1+Sqrt[1+4t])&&r<Min[\[CapitalPhi]2[t],s(1-1-s^2t)]),
f50d->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<Min[1,(2r+s)(r+s+s^2)/s^4\[CapitalPsi]1[r (r+s+s^2)/(2r+s)^2],(s-2r)(s-s^2-r)/s^4*\[CapitalPsi]2[r (s-s^2-r)/(2r-s)^2]],
f51b->s+2Sqrt[r]<1&&t<Min[1/4,((1-s)^2-4r)/(4s^2)],
f51c->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f52b->(r<1/4&&s<=1/4&&t<Min[1/4,(1-4r)^2/(64r^2)])||(r<1/4&&1/4-r<s<1-2Sqrt[r]&&t<Min[1/4,s/(1-s)*\[CapitalPhi]2[2r/(1-s)^2]]),
f53b->Sqrt[r]+Sqrt[s]<1/2&&t<1/(1+2Sqrt[r]+2Sqrt[s]),
f53c->s<1/4&&t<1/(1+2Sqrt[s])&&r<Min[(1-2Sqrt[s])^2/4,(1-t-2t Sqrt[s])/t^2],
f53d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f54a->r<1/4&&t<1/4&&s<(1-2Sqrt[r])(1-2Sqrt[t]),
f54b->s+2Sqrt[r]<1&&t<Min[1/(1+2Sqrt[r]) \[CapitalPhi]1[s/(1+2Sqrt[r])],1/(1-2Sqrt[r]) \[CapitalPhi]2[s/(1-2Sqrt[r])] ],
f55a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f55b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f56a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f57a->r<1/4&&t<1/4&&s<1/2+1/2Sqrt[(1-4r)(1-4t)],
f58a->2Sqrt[r]+2Sqrt[s]+t<1,
f58b->Sqrt[r]+Sqrt[s]<1/2&&t<1/2(1-2Sqrt[r])+1/2Sqrt[(1-2Sqrt[r])^2-4s],
f59b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f60b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f61b->Sqrt[r]+Sqrt[s]<1/2&&t<Min[1/(1+2Sqrt[s]) \[CapitalPhi]1[r/(1+2Sqrt[s])^2],1/(1-2Sqrt[s]) \[CapitalPhi]2[r/(1-2Sqrt[s])^2] ]
];


(* ::Input::Initialization:: *)
Clear[findCond3];
findCond3[func_,{x_,y_,z_}]:=convergenceCond3[func]/.r->Abs[x]/.s->Abs[y]/.t->Abs[z]


(* ::Input::Initialization:: *)
classifier3[exp_,{x_,y_,z_},{m_,n_,p_}]:=exp/.
{Pochhammer[a1_,n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,m-p]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f1b,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f1c,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p] Pochhammer[b3_,p-m]/(m! n! p!) x^m y^n z^p->f1d,Pochhammer[a1_,m] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p] Pochhammer[b3_,n-m]/(m! n! p!) x^m y^n z^p->f1e,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[a5_,p] Pochhammer[b_,m-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f2b,
Pochhammer[a1_,n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,m-p]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f1b,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f1c,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p] Pochhammer[b3_,p-m]/(m! n! p!) x^m y^n z^p->f1d,Pochhammer[a1_,m] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p] Pochhammer[b3_,n-m]/(m! n! p!) x^m y^n z^p->f1e,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[a5_,p] Pochhammer[b_,m-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f2b,Pochhammer[a1_,m] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,n] Pochhammer[a5_,p] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f2c,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[b1_,p-m-n] Pochhammer[b2_,m-p]/(m! n! p!) x^m y^n z^p->f2d,Pochhammer[a1_,m] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,n] Pochhammer[a5_,p] Pochhammer[a6_,p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f3a,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b_,m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f4b,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b_,m-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f4c,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[b_,p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f4d,Pochhammer[a1_,n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,m-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f4e,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f4f,Pochhammer[a1_,m+n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b1_,m-p] Pochhammer[b2_,n-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f4g,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,m-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f4h,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,p-m] Pochhammer[b2_,m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f4i,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[b1_,p-m] Pochhammer[b2_,p-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f4j,Pochhammer[a1_,p] Pochhammer[a2_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,m-n] Pochhammer[b3_,n-m]/(m! n! p!) x^m y^n z^p->f4k,Pochhammer[a1_,n] Pochhammer[a2_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,m-n] Pochhammer[b3_,p-m]/(m! n! p!) x^m y^n z^p->f4l,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-m] Pochhammer[b3_,p-n]/(m! n! p!) x^m y^n z^p->f4m,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,m-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f4n,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[b1_,n-p] Pochhammer[b2_,p-n] Pochhammer[b3_,p-m]/(m! n! p!) x^m y^n z^p->f4o,Pochhammer[a1_,m+n] Pochhammer[a2_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p] Pochhammer[b3_,p-m]/(m! n! p!) x^m y^n z^p->f4p,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b_,m+n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f5b,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b_,n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f5c,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f5d,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-m-n]/(m! n! p!) x^m y^n z^p->f5e,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,p] Pochhammer[b1_,n-p] Pochhammer[b2_,p-m-n]/(m! n! p!) x^m y^n z^p->f5f,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[a5_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n+p] m! n! p!) x^m y^n z^p->f6a,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b_,m-n-p]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f6b,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,p] Pochhammer[a4_,p] Pochhammer[b_,n-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f6c,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[b_,p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f6d,Pochhammer[a1_,m+n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b1_,n-m] Pochhammer[b2_,m-n-p]/(m! n! p!) x^m y^n z^p->f6e,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b1_,p-m] Pochhammer[b2_,m-n-p]/(m! n! p!) x^m y^n z^p->f6f,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,p] Pochhammer[a5_,p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f7a,Pochhammer[a1_,m+n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b_,m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f8b,Pochhammer[a1_,m+n] Pochhammer[a2_,m+n] Pochhammer[a3_,p] Pochhammer[b_,p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f8c,Pochhammer[a1_,m+n] Pochhammer[a2_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f8d,Pochhammer[a1_,m+n] Pochhammer[a2_,m+n] Pochhammer[b1_,p-m] Pochhammer[b2_,p-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f8e,Pochhammer[a_,m+n] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-m] Pochhammer[b3_,p-n]/(m! n! p!) x^m y^n z^p->f8f,Pochhammer[a1_,m+n] Pochhammer[a2_,m+n] Pochhammer[a3_,p] Pochhammer[a4_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n+p] m! n! p!) x^m y^n z^p->f9a,Pochhammer[a1_,m+n] Pochhammer[a2_,m+n] Pochhammer[a3_,p] Pochhammer[b_,p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f9b,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,m] Pochhammer[a4_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f10a,Pochhammer[a1_,n+p] Pochhammer[a2_,m] Pochhammer[a3_,p] Pochhammer[b_,m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f10b,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p] Pochhammer[b_,m-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f10c,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p] Pochhammer[b_,m-n]/(Pochhammer[c1_,m] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f10d,Pochhammer[a1_,m] Pochhammer[a2_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,n+p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f10e,Pochhammer[a1_,n+p] Pochhammer[a2_,m] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f10f,Pochhammer[a1_,n+p] Pochhammer[a2_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,m-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f10g,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[b1_,m-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f10h,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[b1_,m-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f10i,Pochhammer[a_,p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,n+p-m] Pochhammer[b3_,m-n]/(m! n! p!) x^m y^n z^p->f10j,Pochhammer[a_,n+p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,m-n] Pochhammer[b3_,p-m]/(m! n! p!) x^m y^n z^p->f10k,Pochhammer[a1_,n+p] Pochhammer[a2_,m] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f10l,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,m] Pochhammer[a4_,p]/(Pochhammer[c1_,m+n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f11a,Pochhammer[a1_,n+p] Pochhammer[a2_,m] Pochhammer[a3_,p] Pochhammer[b_,m+n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f11b,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p] Pochhammer[b_,m-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f11c,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,m] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f11d,Pochhammer[a1_,n+p] Pochhammer[a2_,m] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-m-n]/(m! n! p!) x^m y^n z^p->f11e,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[b1_,p-m-n] Pochhammer[b2_,m-p]/(m! n! p!) x^m y^n z^p->f11f,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,m] Pochhammer[a4_,p]/(Pochhammer[c1_,m+p] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f12a,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p] Pochhammer[b_,m-n]/(Pochhammer[c_,m+p] m! n! p!) x^m y^n z^p->f12b,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,m] Pochhammer[a4_,p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f13a,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p+m]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f14a,Pochhammer[a1_,n+p] Pochhammer[a2_,m+p] Pochhammer[b_,m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f14b,Pochhammer[a_,m+p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,n+p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f14c,Pochhammer[b1_,m+n] Pochhammer[b2_,n+p] Pochhammer[b3_,m]/(m! n! p!) x^m y^n z^p->f14d,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p+m]/(Pochhammer[c1_,m+n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f15a,Pochhammer[a1_,n+p] Pochhammer[a2_,m+p] Pochhammer[b_,m+n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f15b,Pochhammer[a1_,m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p+m]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f16a,Pochhammer[a0_,m+n+p] Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f17a,Pochhammer[a1_,m+n+p] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b_,m-n]/(Pochhammer[c1_,m] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f17b,Pochhammer[a1_,m+n+p] Pochhammer[a2_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-m]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f17c,Pochhammer[a1_,m+n+p] Pochhammer[a2_,p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f17d,Pochhammer[a_,m+n+p] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p] Pochhammer[b3_,p-m]/(m! n! p!) x^m y^n z^p->f17e,Pochhammer[a1_,m+n+p] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,p]/(Pochhammer[c1_,m+n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f18a,Pochhammer[a1_,m+n+p] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,m-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f18b,Pochhammer[a1_,m+n+p] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f18c,Pochhammer[a1_,m+n+p] Pochhammer[a2_,n] Pochhammer[b1_,m-p] Pochhammer[b2_,p-m-n]/(m! n! p!) x^m y^n z^p->f18d,Pochhammer[a0_,m+n+p] Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f19a,Pochhammer[a1_,m+n+p] Pochhammer[a2_,m+n] Pochhammer[a3_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f20a,Pochhammer[a1_,m+n+p] Pochhammer[a2_,p] Pochhammer[b_,m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f20b,Pochhammer[a1_,m+n+p] Pochhammer[a2_,m+n] Pochhammer[b_,p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f20c,Pochhammer[a_,m+n+p] Pochhammer[b1_,m+n-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f20d,Pochhammer[a1_,m+n+p] Pochhammer[a2_,m+n] Pochhammer[a3_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n+p] m! n! p!) x^m y^n z^p->f21a,Pochhammer[a1_,m+n+p] Pochhammer[a2_,m+n] Pochhammer[b_,p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f21b,Pochhammer[a1_,m+n+p] Pochhammer[a2_,m+n+p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f22a,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,n] Pochhammer[b1_,m-n] Pochhammer[b2_,2 p-m]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f23b,Pochhammer[a1_,m] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[b1_,n-p] Pochhammer[b2_,2 p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f23c,Pochhammer[a1_,n] Pochhammer[a2_,n] Pochhammer[b1_,m-n] Pochhammer[b2_,m-p] Pochhammer[b3_,2 p-m]/(m! n! p!) x^m y^n z^p->f23d,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[b1_,m-n] Pochhammer[b2_,n-p] Pochhammer[b3_,2 p-m]/(m! n! p!) x^m y^n z^p->f23e,Pochhammer[a1_,m] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,n] Pochhammer[b_,2 p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f24b,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,n] Pochhammer[b1_,m-p] Pochhammer[b_,2 p-m-n]/(m! n! p!) x^m y^n z^p->f24c,Pochhammer[a1_,m] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[a4_,n] Pochhammer[b_,2 p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f25b,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[a3_,n] Pochhammer[b1_,2 p-m] Pochhammer[b2_,m-n-p]/(m! n! p!) x^m y^n z^p->f25c,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[b_,2 p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f26b,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[b1_,2 p-m] Pochhammer[b2_,m+n-p]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f26c,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[b1_,2 p-m] Pochhammer[b2_,m-p]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f26d,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[b1_,2 p-m] Pochhammer[b2_,n-p]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f26e,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[b1_,2 p-m] Pochhammer[b2_,m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f26f,Pochhammer[a_,n] Pochhammer[b1_,2 p-m] Pochhammer[b2_,m-n] Pochhammer[b3_,m+n-p]/(m! n! p!) x^m y^n z^p->f26g,Pochhammer[a_,m+n] Pochhammer[b1_,2 p-m] Pochhammer[b2_,m-n] Pochhammer[b3_,n-p]/(m! n! p!) x^m y^n z^p->f26h,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[b_,2 p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f27b,Pochhammer[a1_,m] Pochhammer[a2_,n] Pochhammer[b1_,2 p-m-n] Pochhammer[b2_,m+n-p]/(m! n! p!) x^m y^n z^p->f27c,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[b1_,2 p-m-n] Pochhammer[b2_,m-p]/(m! n! p!) x^m y^n z^p->f27d,Pochhammer[a1_,m+n] Pochhammer[a2_,m] Pochhammer[a3_,n] Pochhammer[b_,2 p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f28b,Pochhammer[a1_,m+n] Pochhammer[a2_,n] Pochhammer[b1_,2 p-m] Pochhammer[b2_,m-n-p]/(m! n! p!) x^m y^n z^p->f28c,Pochhammer[a1_,n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b_,2 m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f29b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b_,n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f29c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b_,p-n]/(Pochhammer[c1_,m] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f29d,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b_,p-n]/(Pochhammer[c1_,m] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f29e,Pochhammer[a1_,p] Pochhammer[a2_,p] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,n-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f29f,Pochhammer[a1_,n] Pochhammer[a2_,p] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f29g,Pochhammer[a1_,n] Pochhammer[a2_,p] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f29h,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[b1_,n-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f29i,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[b1_,n-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f29j,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[b1_,n-m] Pochhammer[b2_,p-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f29k,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[b1_,p-n] Pochhammer[b2_,p-m]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f29l,Pochhammer[a_,p] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,n-m] Pochhammer[b3_,p-n]/(m! n! p!) x^m y^n z^p->f29m,Pochhammer[a_,n] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,p-m] Pochhammer[b3_,p-n]/(m! n! p!) x^m y^n z^p->f29n,Pochhammer[a_,2 m+n] Pochhammer[b1_,n-p] Pochhammer[b2_,p-m] Pochhammer[b3_,p-n]/(m! n! p!) x^m y^n z^p->f29o,Pochhammer[a1_,n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b_,2 m+n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f30b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b_,n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f30c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f30d,Pochhammer[a1_,n] Pochhammer[a2_,p] Pochhammer[b1_,p-m-n] Pochhammer[b2_,2 m+n-p]/(m! n! p!) x^m y^n z^p->f30e,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[b1_,p-m-n] Pochhammer[b2_,n-p]/(m! n! p!) x^m y^n z^p->f30f,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p]/(Pochhammer[c1_,m+p] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f31a,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b_,p-n]/(Pochhammer[c_,m+p] m! n! p!) x^m y^n z^p->f31b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b_,n-m-p]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f31c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[b1_,n-m-p] Pochhammer[b2_,p-n]/(m! n! p!) x^m y^n z^p->f31d,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[a4_,p]/(Pochhammer[c1_,n+p] Pochhammer[c2_,m] m! n! p!) x^m y^n z^p->f32a,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[a3_,p] Pochhammer[b_,n-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f32b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b_,p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f32c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[a3_,p] Pochhammer[b_,p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f33a,Pochhammer[a1_,m+n] Pochhammer[a2_,m+n] Pochhammer[b_,2 p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f34b,Pochhammer[a_,m+n] Pochhammer[b1_,2 p-m] Pochhammer[b_,m+n-p]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f34c,Pochhammer[a1_,m+n] Pochhammer[a2_,m+n] Pochhammer[b_,2 p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f35b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f36a,Pochhammer[a1_,n+p] Pochhammer[a2_,p] Pochhammer[b_,2 m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f36b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[b_,n+p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f36c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[b_,p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f36d,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[b_,p-n]/(Pochhammer[c1_,m] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f36e,Pochhammer[a_,p] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,n+p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f36f,Pochhammer[a_,n+p] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f36g,Pochhammer[a_,n+p] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f36h,Pochhammer[a_,2 m+n] Pochhammer[b1_,n+p-m] Pochhammer[b2_,p-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f36i,Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,n+p-m] Pochhammer[b3_,p-n]/(m! n! p!) x^m y^n z^p->f36j,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p]/(Pochhammer[c1_,m+n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f37a,Pochhammer[a1_,n+p] Pochhammer[a2_,p] Pochhammer[b_,2 m+n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f37b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f37c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f37d,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p]/(Pochhammer[c1_,m+p] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f38a,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[b_,p-n]/(Pochhammer[c_,m+p] m! n! p!) x^m y^n z^p->f38b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p]/(Pochhammer[c1_,n+p] Pochhammer[c2_,m] m! n! p!) x^m y^n z^p->f39a,Pochhammer[a1_,2 m+n] Pochhammer[a2_,p] Pochhammer[b_,n+p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f39b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[b_,p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f39c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+p] Pochhammer[a3_,p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f40a,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,n] Pochhammer[a3_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f41a,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,p] Pochhammer[b_,n-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f41b,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,p] Pochhammer[b_,n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f41c,Pochhammer[a_,2 m+n+p] Pochhammer[b1_,n-m] Pochhammer[b2_,p-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f41d,Pochhammer[a_,2 m+n+p] Pochhammer[b1_,n-p] Pochhammer[b2_,p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f41e,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,n] Pochhammer[a3_,p]/(Pochhammer[c1_,m+n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f42a,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,p] Pochhammer[b_,n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f42b,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,n] Pochhammer[b_,p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f42c,Pochhammer[a_,2 m+n+p] Pochhammer[b1_,p-m-n] Pochhammer[b2_,n-p]/(m! n! p!) x^m y^n z^p->f42d,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,n] Pochhammer[a3_,p]/(Pochhammer[c1_,n+p] Pochhammer[c2_,m] m! n! p!) x^m y^n z^p->f43a,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,p] Pochhammer[b_,n-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f43b,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,n] Pochhammer[a3_,p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f44a,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,n+p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f45a,Pochhammer[a_,2 m+n+p] Pochhammer[b_,n+p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f45b,Pochhammer[a1_,2 m+n+p] Pochhammer[a2_,n+p]/(Pochhammer[c1_,m+n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f46a,Pochhammer[a1_,m] Pochhammer[a2_,m] Pochhammer[b1_,2 n-m] Pochhammer[b2_,2 p-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f47b,Pochhammer[a_,m] Pochhammer[b1_,2 n-m] Pochhammer[b2_,2 p-n] Pochhammer[b3_,m-p]/(m! n! p!) x^m y^n z^p->f47c,Pochhammer[a1_,m] Pochhammer[a2_,m] Pochhammer[b1_,2 n-p] Pochhammer[b2_,2 p-m-n]/(m! n! p!) x^m y^n z^p->f48b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[b_,2 p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f49b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[b_,2 p-n]/(Pochhammer[c1_,m] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f49c,Pochhammer[a_,n] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,2 p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f49d,Pochhammer[a_,2 m+n] Pochhammer[b1_,n-p] Pochhammer[b2_,2 p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f49e,Pochhammer[a_,n] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,2 p-n]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f49f,Pochhammer[a_,2 m+n] Pochhammer[b1_,2 p-n] Pochhammer[b2_,n-m]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f49g,Pochhammer[a_,2 m+n] Pochhammer[b1_,2 p-n] Pochhammer[b2_,n-p]/(Pochhammer[c_,m] m! n! p!) x^m y^n z^p->f49h,Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,2 p-n] Pochhammer[b3_,n-m]/(m! n! p!) x^m y^n z^p->f49i,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[b_,2 p-m-n]/(Pochhammer[c_,p] m! n! p!) x^m y^n z^p->f50b,Pochhammer[a_,n] Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,2 p-m-n]/(m! n! p!) x^m y^n z^p->f50c,Pochhammer[a_,2 m+n] Pochhammer[b1_,2 p-m-n] Pochhammer[b2_,n-p]/(m! n! p!) x^m y^n z^p->f50d,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[b_,2 p-n]/(Pochhammer[c_,m+p] m! n! p!) x^m y^n z^p->f51b,Pochhammer[a_,2 m+n] Pochhammer[b1_,2 p-n] Pochhammer[b2_,n-m-p]/(m! n! p!) x^m y^n z^p->f51c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n] Pochhammer[b_,2 p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f52b,Pochhammer[a1_,p] Pochhammer[a2_,p] Pochhammer[b_,2 m+2 n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f53b,Pochhammer[a_,p] Pochhammer[b1_,2 m+2 n-p] Pochhammer[b2_,p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f53c,Pochhammer[b1_,2 m+2 n-p] Pochhammer[b2_,p-m] Pochhammer[b3_,p-n]/(m! n! p!) x^m y^n z^p->f53d,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+2 p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f54a,Pochhammer[a_,n+2 p] Pochhammer[b_,2 m+n-p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f54b,Pochhammer[b1_,2 m+n-p] Pochhammer[b2_,n+2 p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f54c,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+2 p]/(Pochhammer[c1_,m+n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f55a,Pochhammer[a_,n+2 p] Pochhammer[b_,2 m+n-p]/(Pochhammer[c_,m+n] m! n! p!) x^m y^n z^p->f55b,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+2 p]/(Pochhammer[c1_,m+p] Pochhammer[c2_,n] m! n! p!) x^m y^n z^p->f56a,Pochhammer[a1_,2 m+n] Pochhammer[a2_,n+2 p]/(Pochhammer[c_,m+n+p] m! n! p!) x^m y^n z^p->f57a,Pochhammer[a1_,2 m+2 n+p] Pochhammer[a2_,p]/(Pochhammer[c1_,m] Pochhammer[c2_,n] Pochhammer[c3_,p] m! n! p!) x^m y^n z^p->f58a,Pochhammer[a_,2 m+2 n+p] Pochhammer[b_,p-m]/(Pochhammer[c1_,n] Pochhammer[c2_,p] m! n! p!) x^m y^n z^p->f58b,Pochhammer[a1_,2 m+2 n+p] Pochhammer[a2_,p]/(Pochhammer[c1_,n+p] Pochhammer[c2_,m] m! n! p!) x^m y^n z^p->f59a,Pochhammer[a_,2 m+2 n+p] Pochhammer[b_,p-m]/(Pochhammer[c_,n+p] m! n! p!) x^m y^n z^p->f59b,Pochhammer[b1_,2 m+-n] Pochhammer[b2_,2 n-p] Pochhammer[b3_,2 p-m]/(m! n! p!) x^m y^n z^p->f60b,Pochhammer[b1_,2 m+2 n-p] Pochhammer[b2_,2 p-m]/(Pochhammer[c_,n] m! n! p!) x^m y^n z^p->f61b
}


(* ::Input::Initialization:: *)
\[CapitalPhi]1[x_]:=(2Sqrt[1+3x]+1)/(3(Sqrt[1+3x]+1)^2);
\[CapitalPhi]2[x_]:=(2Sqrt[1-3x]-1)/(3(Sqrt[1-3x]-1)^2);
\[CapitalPsi]1[x_]:=2(2-Sqrt[1+12x])^2/(9(Sqrt[1+12x]-1));
\[CapitalPsi]2[x_]:=2(2+Sqrt[1-12x])^2/(9(Sqrt[1-12x]+1));
\[CapitalTheta]1[x_]:=(1+3alpha[x])(alpha[x]-1)/(12(alpha[x]+1)^2);
\[CapitalTheta]2[x_]:=(1-3Sqrt[1-8/(9x)])(Sqrt[1-8/(9x)]+1)/(12(Sqrt[1-8/(9x)]-1)^2);
alpha[x_]:=Sqrt[1+8/(9x)];


(* ::Input::Initialization:: *)
findCond2::usage="findCond2[F1, {x, y}] returns the convergence conditions for the function F1 or the other 2-index functions F1,...,F4,G1,G2,G3,H1,...,H7,S1,S2.";


(* ::Input::Initialization:: *)
classifier2::usage="classifier2[exp,{x,y},{m,n}] Returns the name of a 2-index hypergeometric summand.";


(* ::Input::Initialization:: *)
findCond3::usage="findCond3[f1b, {x, y, z}, {m, n, p}] returns the convergence conditions for the function f1b. Notation for the input should follow H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985).";


(* ::Input::Initialization:: *)
classifier3::usage="classifier3[exp,{x,y,z}] Returns the name of a hypergeometric summand in the notation of H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985).";


(* ::Input::Initialization:: *)
BeginPackage["HypSeries`"];


(* ::Input::Initialization:: *)
solveDE1::usage="SolveDE1[eq==0, x, m]
Delivers the pFq coefficients of the solution of the differential equation eq==0.";


(* ::Input::Initialization:: *)
findDE::usage="findDE[f,{x,y,...},{m,n,...}] builds a system of DEs obeyed by the hypergeometric function of coefficients f. It is based on shifts by 1 in the indices.";


(* ::Input::Initialization:: *)
findRE::usage="findRE[eq==0, {x,y,...}, f[m,n,...]] converts the differential equation eq==0 into a difference equation obeyed by the coefficients of the hypergeometric series.";


(* ::Input::Initialization:: *)
solveDE2::usage="solveDE2[{eq1==0,eq2==0}, {x,y}, {m,n}]
Delivers the summand in the hypergeometric series that solves the 2-index systems.";


(* ::Input::Initialization:: *)
solveDE3::usage="solveDE3[{eq1==0,eq2==0,eq3==0}, {x,y,z}, {m,n,p}]
Delivers the summand in the hypergeometric series that solves the 3-index systems.";


(* ::Input::Initialization:: *)
solveDE4::usage="solveDE4[{eq1==0,eq2==0,eq3==0,eq4==0}, {x,y,z,t}, {m,n,p,q}]
Delivers the summand in the hypergeometric series that solves the 4-index systems.";


(* ::Input::Initialization:: *)
DEProductSolution::usage="DEProductSolution[system,xvars,mvars(,1)]
Gives the product solution for the system. The user must check himself if the result is hypergeometric, or not."


(* ::Input::Initialization:: *)
checkDE::usage="checkDE[eq,summand,{x,y,...},{m,n,...}] replaces the solution into the system of equations. If the resulting sum is zero, then the hypergeometric series of summand is the soluiton.";


(* ::Input::Initialization:: *)
Begin["`Private`"];


(* ::Input::Initialization:: *)
Clear[Dop];
Dop[Subscript[D,x_],x_]:=Subscript[D,x]^2
Dop[Subscript[D,x_]^a_,x_]:=Subscript[D,x]^(a+1)
Dop[Subscript[D,x_*y_],x_]:=Subscript[D,x]^2**Subscript[D,y]
Dop[Subscript[D,x_],y_]:=Subscript[D,Times@@Sort@{x y}]
Dop[a_,x_]/;FreeQ[a,x]:=a**Subscript[D,x]
Dop[a_**b_,x_]/;FreeQ[a,Subscript[D,x]]:=(D[a,x]**b+a**Dop[b,x])/.(0**l_)->0/.NonCommutativeMultiply[k___,1,m___]->NonCommutativeMultiply[k,m]/.NonCommutativeMultiply[l_]:>l
Dop[Subscript[D,x_]^a_.**b_,x_]/;FreeQ[b,x]:=Subscript[D, x]^(a+1)**b


(* ::Input::Initialization:: *)
(*Expands an expression containing NonCommutativeMultiply*)
ClearAll[ExpandNCM];
ExpandNCM[expr_]:=Module[{expr2},expr2=expr/.{(h:NonCommutativeMultiply)[a___,b_Plus,c___]:>Distribute[h[a,b,c],Plus,h,Plus,ExpandNCM@*h],(h:NonCommutativeMultiply)[a___,b_Times,c___]:>Most[b] ExpandNCM[h[a,Last[b],c]]};
expr2//Expand
];


(* ::Input::Initialization:: *)
mySimp=NonCommutativeMultiply[f___,Subscript[D,x2_],Shortest[h__]]:>ExpandNCM[NonCommutativeMultiply[f,Dop[(NonCommutativeMultiply[Sequence@@Sort@{h}]/.NonCommutativeMultiply[l_]:>l),x2]]];


(* ::Input::Initialization:: *)
(* expands out a product of the type (Subscript[D, x]+a)(Subscript[D, y]+b) or similar *)
Clear[myOpExpander];
myOpExpander[exp_]:=Module[{exp1,exp2,exp3,a,b},
exp1=exp//.a_ b_->a**b//Distribute//ExpandNCM;
exp2=exp1//.mySimp;
exp2//Replace[#,NonCommutativeMultiply[x_]:>x,All]&
];


(* ::Input::Initialization:: *)
checkHyperg[exp_,mvars_List]:=Module[{ratio},
ratio=Table[exp/(exp/.mvars[[i]]->mvars[[i]]+1)//FunctionExpand//Factor,{i,1,mvars//Length}];
If[And@@PolynomialQ/@((Numerator/@ratio)~Join~(Denominator/@ratio)),Return[True],Return[False]];
];


(* ::Input::Initialization:: *)
(* finds the PDEs obeyed by exp hypergeometric *)
ClearAll[findDE];
findDE[exp_,xvars_List,mvars_List ]:=Module[{PDEs,ratio,i,T1,T2,PDEs2,mList},
PDEs={};
PDEs2={};
(**)
For[i=1,i<=(xvars//Length),i++,
ratio=exp/(exp/.mvars[[i]]->mvars[[i]]+1)//FunctionExpand//Factor;
T1=1/xvars[[i]]*(ratio//Numerator)/.mvars[[i]]->mvars[[i]]-1/.MapThread[Rule,{mvars,#*Subscript[D,#]&/@xvars}];
T2=(ratio//Denominator)/.MapThread[Rule,{mvars,#*Subscript[D,#]&/@xvars}];
AppendTo[PDEs,T2-T1==0];
(* PDEs2 are PDEs expanded out *)
AppendTo[PDEs2,myOpExpander[T2]-myOpExpander[T1]/.NonCommutativeMultiply->Times];
(* simplify each coefficient of Subscript[D, x]^a,Subscript[D, y]^a, etc. separately *)
mList=MonomialList[PDEs2[[i]],Subscript[D,#]&/@xvars] //Simplify;
PDEs2[[i]]=Total[mList]==0;
];
(*Print[PDEs];*)
PDEs2
]/;checkHyperg[exp,mvars];


(* ::Input::Initialization:: *)
Clear[findRE];
findRE[exp_Equal,xvars_List,f_[vars__]]:=Module[{exp2,mvars,listD,cList,cOrd,eq,mList,i,expD,expV,shifts},
mvars={vars};
exp2=exp[[1]]/.Subscript[D,a_Times]:>(Times@@(Subscript[D,#]&/@a));(*Subscript[D, xy]\[Rule]Subscript[D, x]Subscript[D, y]*)
listD=Subscript[D,#]&/@xvars;
cList=CoefficientList[exp2,listD];
cOrd=Dimensions[cList];
mList=MonomialList[exp2,listD~Join~xvars];
eq=0;
For[i=1,i<=Length[mList],i++,
expD=Table[Exponent[mList[[i]],listD[[j]] ],{j,1,Length[listD]}];
expV=Table[Exponent[mList[[i]],xvars[[j]] ],{j,1,Length[xvars]}];
shifts=Table[mvars[[i]]+expD[[i]]-expV[[i]],{i,1,mvars//Length}];
eq+=(mList[[i]]/.MapThread[Rule,{listD~Join~xvars,ConstantArray[1,Length[xvars]+Length[listD]]}])*
Product[Pochhammer[mvars[[i]]-expV[[i]]+1,expD[[i]]],{i,1,Length[mvars]}]*f@@shifts;
];
(eq//Collect[#,_f,FullSimplify]&)==0
]/;f=!=List;


(* ::Input::Initialization:: *)
Clear[regularizePoch];
regularizePoch[exp_]:=exp/.Pochhammer[a_,n_+k_?IntegerQ]->Pochhammer[a,n]*Pochhammer[a+n,k];


(* ::Input::Initialization:: *)
Clear[countDifferenctCols];
countDifferenctCols[matrix_?MatrixQ]:=Module[{i,mT,res},
mT=Transpose[matrix];
res=0;
For[i=1,i<=Length[mT],i++,
If[!SameQ@@matrix[[All,i]],res++];
];
res
];


(* ::Input::Initialization:: *)
Clear[findDifferentCol];
findDifferentCol[matrix_?MatrixQ]:=Module[{i,mT,res},
mT=Transpose[matrix];
res=0;
For[i=1,i<=Length[mT],i++,
If[!SameQ@@matrix[[All,i]],res=i];
];
res
]/;countDifferenctCols[matrix]==1;


(* ::Input::Initialization:: *)
Clear[DEProductSolution];
DEProductSolution[PDEs_List,xvars_List,mvars_List,f00_:1]:=Module[{f,REs,shifts,a,b,i,x,recs,dif,REs2,difV,toParam,allDifV,REsol,r,res,usedVars,otherVars,toRules,rul1,rul2,promote,resToFunc,REsReplaced,c,d},

REs=findRE[#,xvars,f@@mvars]&/@PDEs;
shifts=((List@@#[[1]])/.t_*f[x__]->{x})&/@REs;(* the shifts appearing in each RE *)
recs={};
REs2={};
allDifV={};
For[i=1,i<=Length[shifts],i++,
dif=countDifferenctCols[shifts[[i]]];(* n\[Degree] of variables involved in shift *)
If[dif=!=1,(* check that all shifts are only in 1 variable *)
Print["System cannot be solved."];Return[];,
difV=findDifferentCol[shifts[[i]]];(* which variable is shifted *)
AppendTo[allDifV,difV];
(* want a rule like f[x,y,z+1,t]\[Rule]f[z] *)
toParam=f@@Sequence@(Table[_,difV-1]~Join~{x_}~Join~Table[_,Length[mvars]-difV])->f[x];
AppendTo[REs2,REs[[i]]/.toParam];
];
];
(* there must be shifts in all the variables*)
If[Sort[allDifV]=!=Range[Length[mvars]],Print["System cannot be solved."];Return[];];
res=f00;
usedVars={};
otherVars=mvars;
toRules[a_List,b_List]:=MapThread[Rule,{a,a}]~Join~MapThread[Rule,{b,Table[0,Length[b]]}];

Do[
REsol=Sigma`Summation`SumProducts`SolveRecurrence[REs2[[i]],f@mvars[[allDifV[[i]] ]],Sigma`Summation`SumProducts`WithSpecialFunction->False];
r=REsol[[1,2]];
rul1=toRules[otherVars,usedVars];
AppendTo[usedVars,mvars[[allDifV[[i]] ]] ];
otherVars=DeleteCases[otherVars,mvars[[allDifV[[i]] ]] ];
rul2=toRules[otherVars,usedVars];
res=res*(r/.rul1)/(r/.rul2);
,{i,1,Length[mvars]}];

(*check that the recurrences are obeyed*)
promote[expr_,vars1_List][vars__]:=expr/.Thread[vars1->{vars}];
resToFunc=promote[res,mvars];
Print["Checking the possible solution ",res, " by substitution"];
REsReplaced=(REs/.f->resToFunc/.
Sigma`Summation`SumProducts`ProductName[a_,{b_,1,c_+d_}]/;NumericQ[d]->Sigma`Summation`SumProducts`ProductName[a,{b,1,c}]*Sigma`Summation`SumProducts`ProductName[a,{b,c+1,c+d}]//Collect[#,_Sigma`Summation`SumProducts`ProductName]&//Sigma`Summation`SumProducts`ToFullMathematica//FullSimplify[#,Assumptions->And@@Thread[mvars>=0]]&)/.Equal->SameQ;

If[And@@REsReplaced,Return[res*(Times@@(xvars^mvars))];,Print["System cannot be solved"];Return[{}];];

];


(* ::Input::Initialization:: *)
Clear[checkDE];
checkDE[eq_Equal,summand_,xvars_List,mvars_List]:=Module[{eq2,listD,cRules,deriv,cRulesToList,expList,ders,tot},
eq2=eq[[1]]-eq[[2]]/.Subscript[D,a_Times]:>(Times@@(Subscript[D,#]&/@a));(*Subscript[D, xy]\[Rule]Subscript[D, x]Subscript[D, y]*)
listD=Subscript[D,#]&/@xvars;(* {Subscript[D, x],Subscript[D, y],...} *)
(* calculates summand of Subscript[D, x]f, Subscript[D, y]f, ... *)
deriv[exp_,num_]:=((exp*mvars[[num]])/.xvars[[num]]^mvars[[num]]->xvars[[num]]^(mvars[[num]]-1)/.mvars[[num]]->mvars[[num]]+1);
(* deriv[exp,1] = deriv[exp,x] *)
cRules=CoefficientRules[eq2,listD];
(* calculate the derivatives *)
cRulesToList[list_]:=Table[Table[i,list[[i]]],{i,1,list//Length}]//Flatten//Join;
expList=cRulesToList/@cRules[[All,1]];
ders=Fold[deriv,summand,#]&/@expList;
(* multiply by their coefficient *)
tot=Total[ders*cRules[[All,2]]];
{tot,Transpose[{Table[mvars[[i]],{i,1,mvars//Length}],Table[0,mvars//Length],Table[Infinity,mvars//Length]}]}
]/;MatrixQ[{xvars,mvars}];


(* ::Input::Initialization:: *)
Clear[solveDE1];
solveDE1[eq_Equal,x_,m_]:=Module[{equation,f,re,solA,sol,sol2,C,v,v1,u1,u2},
equation=eq[[1]]-eq[[2]];
re=findRE[equation==0,{x},f[m]];

solA=Sigma`Summation`SumProducts`SolveRecurrence[re,f[m],Sigma`Summation`SumProducts`WithSpecialFunction->False];
sol=Sigma`Summation`SumProducts`FindLinearCombination[solA,{0,{C}},m,1]/.C->1;
sol2=sol//Sigma`Summation`SumProducts`ToFullMathematica//Simplify;

x^m * sol2//.Pochhammer[v_/2,u1_]Pochhammer[v1_/2,u1_]/;(v1-v==1)->2^(-2u1)Pochhammer[v,2u1]//.
Pochhammer[v_,m]^u1_. *(v_+m)/v_->Pochhammer[v+1,m]Pochhammer[v,m]^(u1-1)//.
v_*(v1_+m)->v*Gamma[v1+1+m]/Gamma[v1+m]//.
v_/(v1_+m)->v/Gamma[v1+1+m]*Gamma[v1+m]//.
(v1_+m)!->Gamma[v1+1+m]//.
Gamma[v_+m]/;v=!=1->Pochhammer[v,m]Gamma[v]//Sigma`Summation`SumProducts`ToSigma

]/;(eq[[1]]-eq[[2]]//Variables//Cases[#,Subscript[D,_]]&)==={Subscript[D,x]};


(* ::Input::Initialization:: *)
Clear[solveDE2];
solveDE2[sys_List,{x_,y_},{m_,n_}]:=Module[{res,T1,end},
res={};
T1=solveDEHorn[sys,{x,y},{m,n}];
If[T1=!={},res=T1;Goto[end];];
T1=solveDES1[sys,{x,y},{m,n}];
If[T1=!={},res=T1;Goto[end];];
T1=solveDES2[sys,{x,y},{m,n}];
If[T1=!={},res=T1;Goto[end];];
Label[end];
If[res==={},Print["System could not be solved."];];
res
];


(* ::Input::Initialization:: *)
Clear[solveDEHorn];
solveDEHorn[sys_List,{x_,y_},{m_,n_}]:=Module[{sysPerm,rightParsing,rightParsingTest,genHorn,rules,
a,b,c,d,e,f,g,h,j,a1,b1,c1,d1,e1,f1,g1,h1,j1,
repl,m1,n1,v,replF,res,test,end,next,k,isFunc,sol,end2,perm,perm2,permRules,rulesHorn,sys2,result},
rulesHorn={{funcF1,{a==\[Alpha] \[Beta],b==1+\[Alpha]+\[Beta],c==-\[Gamma],d==-1,e==1,f==\[Beta],g==-1,h==1,j==0,a1==\[Alpha] \[Beta]1,b1==1+\[Alpha]+\[Beta]1,c1==-\[Gamma],d1==-1,e1==1,f1==\[Beta]1,g1==-1,h1==1,j1==0}},{funcF2,{a==\[Alpha] \[Beta],b==1+\[Alpha]+\[Beta],c==-\[Gamma],d==-1,e==1,f==\[Beta],g==0,h==1,j==0,a1==\[Alpha] \[Beta]1,b1==1+\[Alpha]+\[Beta]1,c1==-\[Gamma]1,d1==-1,e1==1,f1==\[Beta]1,g1==0,h1==1,j1==0}},{funcF3,{a==\[Alpha] \[Beta],b==1+\[Alpha]+\[Beta],c==-\[Gamma],d==-1,e==1,f==0,g==-1,h==0,j==0,a1==\[Alpha]1 \[Beta]1,b1==1+\[Alpha]1+\[Beta]1,c1==-\[Gamma],d1==-1,e1==1,f1==0,g1==-1,h1==0,j1==0}},{funcF4,{a==\[Alpha] \[Beta],b==1+\[Alpha]+\[Beta],c==-\[Gamma],d==-1,e==1,f==1+\[Alpha]+\[Beta],g==0,h==2,j==1,a1==\[Alpha] \[Beta],b1==1+\[Alpha]+\[Beta],c1==-\[Gamma]1,d1==-1,e1==1,f1==1+\[Alpha]+\[Beta],g1==0,h1==2,j1==1}},{funcG1,{a==\[Alpha] \[Beta]1,b==1+\[Alpha]+\[Beta]1,c==1-\[Beta],d==1,e==1,f==-1-\[Alpha]+\[Beta]1,g==-1,h==0,j==-1,a1==\[Alpha] \[Beta],b1==1+\[Alpha]+\[Beta],c1==1-\[Beta]1,d1==1,e1==1,f1==-1-\[Alpha]+\[Beta],g1==-1,h1==0,j1==-1}},{funcG2,{a==\[Alpha] \[Beta]1,b==1+\[Alpha]+\[Beta]1,c==1-\[Beta],d==1,e==1,f==-\[Alpha],g==-1,h==-1,j==0,a1==\[Alpha]1 \[Beta],b1==1+\[Alpha]1+\[Beta],c1==1-\[Beta]1,d1==1,e1==1,f1==-\[Alpha]1,g1==-1,h1==-1,j1==0}},{funcG3,{a==\[Alpha]1 (1+\[Alpha]1),b==2 (3+2 \[Alpha]1),c==1-\[Alpha],d==1,e==4,f==-2 \[Alpha]1,g==-2,h==-4,j==1,a1==\[Alpha] (1+\[Alpha]),b1==2 (3+2 \[Alpha]),c1==1-\[Alpha]1,d1==1,e1==4,f1==-2 \[Alpha],g1==-2,h1==-4,j1==1}},{funcH1,{a==\[Alpha] \[Beta],b==1+\[Alpha]+\[Beta],c==-\[Delta],d==-1,e==1,f==-1+\[Alpha]-\[Beta],g==0,h==0,j==-1,a1==\[Beta] \[Gamma],b1==1+\[Beta]+\[Gamma],c1==1-\[Alpha],d1==1,e1==1,f1==\[Gamma],g1==-1,h1==1,j1==0}},{funcH2,{a==\[Alpha] \[Beta],b==1+\[Alpha]+\[Beta],c==-\[Epsilon],d==-1,e==1,f==-\[Beta],g==0,h==-1,j==0,a1==\[Gamma] \[Delta],b1==1+\[Gamma]+\[Delta],c1==1-\[Alpha],d1==1,e1==1,f1==0,g1==-1,h1==0,j1==0}},{funcH3,{a==\[Alpha] (1+\[Alpha]),b==2 (3+2 \[Alpha]),c==-\[Gamma],d==-1,e==4,f==2 (1+\[Alpha]),g==-1,h==4,j==1,a1==\[Alpha] \[Beta],b1==1+\[Alpha]+\[Beta],c1==-\[Gamma],d1==-1,e1==1,f1==2 \[Beta],g1==-1,h1==2,j1==0}},{funcH4,{a==\[Alpha] (1+\[Alpha]),b==2 (3+2 \[Alpha]),c==-\[Gamma],d==-1,e==4,f==2 (1+\[Alpha]),g==0,h==4,j==1,a1==\[Alpha] \[Beta],b1==1+\[Alpha]+\[Beta],c1==-\[Delta],d1==-1,e1==1,f1==2 \[Beta],g1==0,h1==2,j1==0}},{funcH5,{a==\[Alpha] (1+\[Alpha]),b==2 (3+2 \[Alpha]),c==1-\[Beta],d==1,e==4,f==2 (1+\[Alpha]),g==-1,h==4,j==1,a1==\[Alpha] \[Beta],b1==1+\[Alpha]+\[Beta],c1==-\[Gamma],d1==-1,e1==1,f1==-2-\[Alpha]+2 \[Beta],g1==0,h1==1,j1==-2}},{funcH6,{a==\[Alpha] (1+\[Alpha]),b==2 (3+2 \[Alpha]),c==1-\[Beta],d==1,e==4,f==-2 \[Alpha],g==-1,h==-4,j==1,a1==\[Beta] \[Gamma],b1==1+\[Beta]+\[Gamma],c1==1-\[Alpha],d1==1,e1==1,f1==-\[Gamma],g1==-2,h1==-1,j1==0}},{funcH7,{a==\[Alpha] (1+\[Alpha]),b==2 (3+2 \[Alpha]),c==-\[Delta],d==-1,e==4,f==-2 \[Alpha],g==0,h==-4,j==1,a1==\[Beta] \[Gamma],b1==1+\[Beta]+\[Gamma],c1==1-\[Alpha],d1==1,e1==1,f1==0,g1==-2,h1==0,j1==0}}};
perm=Permutations[{x,y}];
perm2=perm/.x->m/.y->n;
permRules=MapThread[Rule,{Table[{x,y,m,n},2],Join[perm,perm2,2]},2];
result={};
Do[
sys2=sys/.permRules[[t1]][[1;;2]];(* account for F1(y,x) for example *)
(* the equations could be written by the user in a different order, so must check all permutations *)
sysPerm=Permutations[sys2];
res={};
rightParsing=False;
Do[
rules=findCoeffHorn[sysPerm[[k]],{a,b,c,d,e,f,g,h,j,a1,b1,c1,d1,e1,f1,g1,h1,j1},{x,y}];
(* check that the system is compatible with what the function can solve, or not *)
genHorn={a+(c+b x) Subscript[D, x]+x (d+e x) \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+f y Subscript[D, y]+j y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+(g y+h x y) Subscript[D, x y]==0,a1+f1 x Subscript[D, x]+j1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+(c1+b1 y) Subscript[D, y]+y (d1+e1 y) \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+(g1 x+h1 x y) Subscript[D, x y]==0};
rightParsing=And@@Thread[Expand[((genHorn[[All,1]]/.rules)-(sysPerm[[k]][[All,1]])/.Subscript[D, v1_ v2_]->Subscript[D, v1] Subscript[D, v2])]==0];
rightParsingTest=(rightParsing/.Equal->SameQ);
If[!rightParsingTest,
Goto[next];,
rightParsing=True;
];
Goto[end];
Label[next];
,{k,1,sysPerm//Length}
];
Label[end];
If[!rightParsingTest,(*Print["Input is not solvable by this function."];*)Return[];];

Do[
isFunc=(And@@rulesHorn[[t,2]])/.rules;
If[isFunc===False,Continue[];,(* check compatibility with the rules *)
sol=Solve[isFunc,Variables[rulesHorn[[t,1]][m,n]/.Pochhammer[a_,b_]->a]//DeleteCases[#,m!]&//DeleteCases[#,n!]&];
If[sol==={},Continue[];];
res=rulesHorn[[t,1]][m,n]/.sol;
result=res[[1]]*x^m*y^n/.Reverse[permRules[[t1]],2];
Goto[end2];
]
,{t,1,rulesHorn//Length}];
,{t1,1,permRules//Length}];
Label[end2];
result
];


(* ::Input::Initialization:: *)
funcF1[m_,n_]:=(Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],m]Pochhammer[\[Beta]1,n])/(m! n! Pochhammer[\[Gamma],m+n])
funcF2[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],m]Pochhammer[\[Beta]1,n]/(m!n!Pochhammer[\[Gamma],m]Pochhammer[\[Gamma]1,n])
funcF3[m_,n_]:=Pochhammer[\[Alpha],m]Pochhammer[\[Alpha]1,n]Pochhammer[\[Beta],m]Pochhammer[\[Beta]1,n]/(Pochhammer[\[Gamma],m+n]n!m!)
funcF4[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],m+n]/(m!n!Pochhammer[\[Gamma],m]Pochhammer[\[Gamma]1,n])
funcG1[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],n-m]Pochhammer[\[Beta]1,m-n]/(m!n!)
funcG2[m_,n_]:=Pochhammer[\[Alpha],m]Pochhammer[\[Alpha]1,n]Pochhammer[\[Beta],n-m]Pochhammer[\[Beta]1,m-n]/(m!n!)
funcG3[m_,n_]:=Pochhammer[\[Alpha],2n-m]Pochhammer[\[Alpha]1,2m-n]/(m!n!)
funcH1[m_,n_]:=Pochhammer[\[Alpha],m-n]Pochhammer[\[Beta],m+n]Pochhammer[\[Gamma],n]/(Pochhammer[\[Delta],m]m!n!)
funcH2[m_,n_]:=Pochhammer[\[Alpha],m-n]Pochhammer[\[Beta],m]Pochhammer[\[Gamma],n]Pochhammer[\[Delta],n]/(m!n!Pochhammer[\[Epsilon],m])
funcH3[m_,n_]:=Pochhammer[\[Alpha],2m+n]Pochhammer[\[Beta],n]/(m!n!Pochhammer[\[Gamma],m+n])
funcH4[m_,n_]:=Pochhammer[\[Alpha],2m+n]Pochhammer[\[Beta],n]/(Pochhammer[\[Gamma],m]Pochhammer[\[Delta],n]m!n!)
funcH5[m_,n_]:=Pochhammer[\[Alpha],2m+n]Pochhammer[\[Beta],n-m]/(Pochhammer[\[Gamma],n]m!n!)
funcH6[m_,n_]:=Pochhammer[\[Alpha],2m-n]Pochhammer[\[Beta],n-m]Pochhammer[\[Gamma],n]/(m!n!)
funcH7[m_,n_]:=Pochhammer[\[Alpha],2m-n]Pochhammer[\[Beta],n]Pochhammer[\[Gamma],n]/(Pochhammer[\[Delta],m]m!n!)


(* ::Input::Initialization:: *)
(* functions to find the coefficients of the generic Horn system *)
Clear[findCoeffHorn];
findCoeffHorn[sys_,{a_,b_,c_,d_,e_,f_,g_,h_,j_,a1_,b1_,c1_,d1_,e1_,f1_,g1_,h1_,j1_},{x_,y_}]:=Module[{A,B,C,DD,E,F,G,H,J,B1,C1,D1,E1,G1,J1,rules1,rules2},
A[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, x y],0]&;
B[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
C[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&;
DD[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
E[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&;
F[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
G[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
H[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,1]&;
J[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,0]&//Coefficient[#,y,2]&;
B1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,y,1]&//Coefficient[#,x,0]&;
C1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,y,0]&//Coefficient[#,x,0]&;
D1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,y,1]&//Coefficient[#,x,0]&;
E1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,y,2]&//Coefficient[#,x,0]&;
G1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
J1[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&;

rules1=sys[[1,1]]/.Subscript[D, x y]->Subscript[D, x] Subscript[D, y]//{a->A[#],b->B[#],c->C[#],d->DD[#],e->E[#],f->F[#],g->G[#],h->H[#],j->J[#]}&;
rules2=sys[[2,1]]/.Subscript[D, x y]->Subscript[D, x] Subscript[D, y]//{a1->A[#],b1->B1[#],c1->C1[#],d1->D1[#],e1->E1[#],f1->B[#],g1->G1[#],h1->H[#],j1->J1[#]}&;

rules1~Join~rules2
];


(* ::Input::Initialization:: *)
Clear[solveDE3];
solveDE3[sys_List,{x_,y_,z_},{m_,n_,p_}]:=Module[{sysPerm,rightParsing,rightParsingTest,genFhat,rules,sol3result,
A,AP,APP,B0,B1,BP1,BPP1,C1,CP0,CP1,CPP1,D1,DP1,DPP0,DPP1,E0,E1,EP1,EPP1,F1,FP0,FP1,FPP1,G1,GP1,GPP0,GPP1,H0,H1,HP1,HP2,HPP1,L0,L1,LP1,LPP1,LPP2,S1,SP0,SP1,SPP1,SPP2,
repl,res,end,next,k,res2,res3,rules3,isFunc,sol,end2,perm,perm2,permRules,sys2,result},
rules3=(* Created with the Wolfram Language : www.wolfram.com *)
{{func1b, {A == b1*b2, B0 == -c, B1 == 1 + b1 + b2, C1 == -b2, D1 == -b1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == -1, L0 == 0, L1 == -1, 
   S1 == 1, AP == a1*a2, BP1 == 0, CP0 == 1 - b1, CP1 == 1 + a1 + a2, 
   DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, 
   LP1 == 0, SP0 == 0, SP1 == 0, APP == a3*a4, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b2, DPP1 == 1 + a3 + a4, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, SPP2 == 0}}, 
 {func1c, {A == a1*b1, B0 == -c, B1 == 1 + a1 + b1, C1 == -a1, D1 == 0, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == -1, L0 == 0, L1 == 0, 
   S1 == 0, AP == a2*b2, BP1 == 0, CP0 == 1 - b1, CP1 == 1 + a2 + b2, 
   DP1 == -a2, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, 
   LP1 == 0, SP0 == 0, SP1 == -1, APP == a3*a4, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b2, DPP1 == 1 + a3 + a4, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func1d, {A == a1*b1, B0 == 1 - b3, B1 == 1 + a1 + b1, C1 == -a1, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == -1, L0 == -1, L1 == 0, 
   S1 == 0, AP == a2*b2, BP1 == 0, CP0 == 1 - b1, CP1 == 1 + a2 + b2, 
   DP1 == -a2, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, 
   LP1 == 0, SP0 == 0, SP1 == -1, APP == a3*b3, BPP1 == -a3, CPP1 == 0, 
   DPP0 == 1 - b2, DPP1 == 1 + a3 + b3, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func1e, {A == a1*b1, B0 == 1 - b3, B1 == 1 + a1 + b1, C1 == -a1, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == -1, L0 == 0, L1 == 0, 
   S1 == 0, AP == -(b2*b3), BP1 == b2, CP0 == -1 + b1, CP1 == -1 - b2 - b3, 
   DP1 == b3, EP1 == 0, FP0 == -1, FP1 == -1, GP1 == 0, HP1 == 1, HP2 == 1, 
   LP1 == -1, SP0 == 0, SP1 == 1, APP == a2*a3, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b2, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func2b, {A == a1*b, B0 == -c, B1 == 1 + a1 + b, C1 == 0, D1 == -a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 0, L0 == 0, L1 == -1, 
   S1 == 0, AP == a2*a3, BP1 == 0, CP0 == -c, CP1 == 1 + a2 + a3, DP1 == 0, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, LP1 == 0, 
   SP0 == 0, SP1 == 0, APP == a4*a5, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, 
   DPP1 == 1 + a4 + a5, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, SPP2 == 0}}, 
 {func2c, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == 0, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 0, L0 == -1, L1 == 0, 
   S1 == 0, AP == a3*a4, BP1 == 0, CP0 == 1 - b, CP1 == 1 + a3 + a4, 
   DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == 1, 
   LP1 == 0, SP0 == -1, SP1 == 0, APP == a5*b, BPP1 == -a5, CPP1 == -a5, 
   DPP0 == -c, DPP1 == 1 + a5 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == -1, SPP2 == 0}}, 
 {func2d, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == 0, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 0, L0 == -1, L1 == -1, 
   S1 == 0, AP == a2*a3, BP1 == 0, CP0 == 1 - b1, CP1 == 1 + a2 + a3, 
   DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == 1, 
   LP1 == 0, SP0 == -1, SP1 == 0, APP == -(a4*b1), BPP1 == a4, CPP1 == a4, 
   DPP0 == -1 + b2, DPP1 == -1 - a4 - b1, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, SPP1 == 1, SPP2 == 0}}, 
 {func3a, {A == a1*a2, B0 == -c, B1 == 1 + a1 + a2, C1 == 0, D1 == 0, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 0, L0 == -1, L1 == 0, 
   S1 == 0, AP == a3*a4, BP1 == 0, CP0 == -c, CP1 == 1 + a3 + a4, DP1 == 0, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, LP1 == 0, 
   SP0 == -1, SP1 == 0, APP == a5*a6, BPP1 == 0, CPP1 == 0, DPP0 == -c, 
   DPP1 == 1 + a5 + a6, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, SPP2 == -1}}, 
 {func4b, {A == a1*b, B0 == -c1, B1 == 1 + a1 + b, C1 == a1, D1 == -a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == -1, 
   S1 == 0, AP == a2*b, BP1 == a2, CP0 == -c2, CP1 == 1 + a2 + b, DP1 == -a2, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, 
   SP0 == 0, SP1 == -1, APP == a3*a4, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, 
   DPP1 == 1 + a3 + a4, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, SPP2 == -1}}, 
 {func4c, {A == a1*b, B0 == -c1, B1 == 1 + a1 + b, C1 == b, D1 == -a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == -c2, CP1 == 1 + a1 + a2, 
   DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 0, SP0 == 0, SP1 == 0, APP == a3*a4, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b, DPP1 == 1 + a3 + a4, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, SPP2 == 0}}, 
 {func4d, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == a2, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == -1, L1 == 0, 
   S1 == 0, AP == a1*a3, BP1 == a3, CP0 == -c1, CP1 == 1 + a1 + a3, DP1 == 0, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, 
   SP0 == 0, SP1 == 0, APP == a4*b, BPP1 == -a4, CPP1 == 0, DPP0 == -c2, 
   DPP1 == 1 + a4 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func4e, {A == b1*b2, B0 == -c, B1 == 1 + b1 + b2, C1 == -1 - b1 + b2, 
   D1 == -b2, E0 == -1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, 
   L0 == 0, L1 == -1, S1 == 1, AP == a1*b1, BP1 == a1, CP0 == 1 - b2, 
   CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == -1, APP == a2*a3, 
   BPP1 == 0, CPP1 == 0, DPP0 == 1 - b1, DPP1 == 1 + a2 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 0, SPP2 == -1}}, {func4f, {A == a1*b1, B0 == -c, 
   B1 == 1 + a1 + b1, C1 == a1, D1 == -a1, E0 == -1, E1 == 1, F1 == 0, 
   G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == -1, S1 == 0, AP == a2*b1, 
   BP1 == a2, CP0 == 1 - b2, CP1 == 1 + a2 + b1, DP1 == -a2, EP1 == 0, 
   FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, SP0 == -1, 
   SP1 == -1, APP == -(a3*b2), BPP1 == 0, CPP1 == a3, DPP0 == -1 + b1, 
   DPP1 == -1 - a3 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == -1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 1, SPP1 == 1, SPP2 == 1}}, 
 {func4g, {A == a1*b1, B0 == 1 - b2, B1 == 1 + a1 + b1, C1 == b1, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 1, L0 == 0, L1 == -1, 
   S1 == -1, AP == a1*b2, BP1 == -1 - a1 + b2, CP0 == -c, CP1 == 1 + a1 + b2, 
   DP1 == 0, EP1 == -1, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == 0, 
   LP1 == 0, SP0 == 0, SP1 == 0, APP == a2*a3, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b1, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, SPP2 == 0}}, 
 {func4h, {A == a1*b1, B0 == 1 - b2, B1 == 1 + a1 + b1, C1 == b1, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == -1, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == -c, CP1 == 1 + a1 + a2, DP1 == 0, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, 
   SP0 == 0, SP1 == 0, APP == -(a3*b2), BPP1 == a3, CPP1 == 0, 
   DPP0 == -1 + b1, DPP1 == -1 - a3 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, SPP1 == 0, SPP2 == 0}}, 
 {func4i, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == -1 - a1 + b2, 
   D1 == 0, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == -1, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, CP0 == 1 - b2, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == 0, APP == a3*b1, 
   BPP1 == -a3, CPP1 == 0, DPP0 == -c, DPP1 == 1 + a3 + b1, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, 
   SPP1 == 0, SPP2 == 0}}, {func4j, {A == a1*a2, B0 == 1 - b1, 
   B1 == 1 + a1 + a2, C1 == a2, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 0, H1 == 1, L0 == -1, L1 == 0, S1 == 0, AP == a1*a3, BP1 == a3, 
   CP0 == 1 - b2, CP1 == 1 + a1 + a3, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == b1*b2, 
   BPP1 == -b2, CPP1 == -b1, DPP0 == -c, DPP1 == 1 + b1 + b2, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 1, LPP1 == -1, LPP2 == 0, 
   SPP1 == -1, SPP2 == 0}}, {func4k, {A == b1*b2, B0 == 1 - b3, 
   B1 == 1 + b1 + b2, C1 == -1 - b1 + b2, D1 == -b2, E0 == 1, E1 == 1, 
   F1 == -1, G1 == 0, H0 == -1, H1 == 0, L0 == 0, L1 == -1, S1 == 1, 
   AP == -(b1*b3), BP1 == 1 + b1 - b3, CP0 == -1 + b2, CP1 == -1 - b1 - b3, 
   DP1 == b3, EP1 == 1, FP0 == -1, FP1 == -1, GP1 == 0, HP1 == 0, HP2 == 1, 
   LP1 == -1, SP0 == 0, SP1 == 1, APP == a1*a2, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b1, DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, SPP2 == -1}}, 
 {func4l, {A == b1*b2, B0 == 1 - b3, B1 == 1 + b1 + b2, C1 == -1 - b1 + b2, 
   D1 == -b2, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, 
   L0 == -1, L1 == -1, S1 == 1, AP == a1*b1, BP1 == a1, CP0 == 1 - b2, 
   CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == -1, APP == -(a2*b3), 
   BPP1 == a2, CPP1 == 0, DPP0 == -1 + b1, DPP1 == -1 - a2 - b3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, 
   SPP1 == 0, SPP2 == 1}}, {func4m, {A == a1*b1, B0 == 1 - b2, 
   B1 == 1 + a1 + b1, C1 == a1, D1 == -a1, E0 == 1, E1 == 1, F1 == 0, 
   G1 == 0, H0 == 0, H1 == 1, L0 == -1, L1 == -1, S1 == 0, AP == a2*b1, 
   BP1 == a2, CP0 == 1 - b3, CP1 == 1 + a2 + b1, DP1 == -a2, EP1 == 0, 
   FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, SP0 == -1, 
   SP1 == -1, APP == b2*b3, BPP1 == -b3, CPP1 == -b2, DPP0 == 1 - b1, 
   DPP1 == 1 + b2 + b3, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 1, LPP1 == -1, LPP2 == -1, SPP1 == -1, SPP2 == -1}}, 
 {func4n, {A == a1*b1, B0 == -c, B1 == 1 + a1 + b1, C1 == b1, D1 == -a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b2, CP1 == 1 + a1 + a2, 
   DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 0, SP0 == -1, SP1 == 0, APP == a3*b2, BPP1 == 0, CPP1 == -a3, 
   DPP0 == 1 - b1, DPP1 == 1 + a3 + b2, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == -1, SPP2 == 0}}, 
 {func4o, {A == a1*a2, B0 == 1 - b3, B1 == 1 + a1 + a2, C1 == a2, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == -1, L1 == 0, 
   S1 == 0, AP == a1*b1, BP1 == b1, CP0 == 1 - b2, CP1 == 1 + a1 + b1, 
   DP1 == -a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == -1, SP0 == -1, SP1 == -1, APP == -(b2*b3), BPP1 == b2, CPP1 == b3, 
   DPP0 == -1 + b1, DPP1 == -1 - b2 - b3, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == -1, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 1}}, 
 {func4p, {A == a1*b1, B0 == 1 - b3, B1 == 1 + a1 + b1, C1 == -1 - a1 + b1, 
   D1 == 0, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == -1, 
   L1 == 0, S1 == 0, AP == a1*b2, BP1 == b2, CP0 == 1 - b1, 
   CP1 == 1 + a1 + b2, DP1 == -a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == -1, SP0 == 0, SP1 == -1, APP == a2*b3, 
   BPP1 == -a2, CPP1 == 0, DPP0 == 1 - b2, DPP1 == 1 + a2 + b3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func5b, {A == a1*b, B0 == -c, B1 == 1 + a1 + b, 
   C1 == a1, D1 == -a1, E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, 
   H1 == 1, L0 == 0, L1 == -1, S1 == 0, AP == a2*b, BP1 == a2, CP0 == -c, 
   CP1 == 1 + a2 + b, DP1 == -a2, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == -1, APP == a3*a4, 
   BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, DPP1 == 1 + a3 + a4, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 0, SPP2 == -1}}, {func5c, {A == a1*a2, B0 == -c, 
   B1 == 1 + a1 + a2, C1 == a2, D1 == 0, E0 == -1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == -1, H1 == 1, L0 == 0, L1 == 0, S1 == 0, AP == a1*b, BP1 == b, 
   CP0 == -c, CP1 == 1 + a1 + b, DP1 == -a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == -1, LP1 == -1, SP0 == 0, SP1 == -1, 
   APP == a3*a4, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, DPP1 == 1 + a3 + a4, 
   EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, 
   LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func5d, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == a2, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 1, L0 == -1, L1 == 0, 
   S1 == 0, AP == a1*a3, BP1 == a3, CP0 == 1 - b, CP1 == 1 + a1 + a3, 
   DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 1, 
   LP1 == 0, SP0 == -1, SP1 == 0, APP == a4*b, BPP1 == -a4, CPP1 == -a4, 
   DPP0 == -c, DPP1 == 1 + a4 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == -1, SPP2 == 0}}, 
 {func5e, {A == a1*b1, B0 == 1 - b2, B1 == 1 + a1 + b1, C1 == a1, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 1, L0 == -1, L1 == -1, 
   S1 == 0, AP == a2*b1, BP1 == a2, CP0 == 1 - b2, CP1 == 1 + a2 + b1, 
   DP1 == -a2, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 1, 
   LP1 == 0, SP0 == -1, SP1 == -1, APP == -(a3*b2), BPP1 == a3, CPP1 == a3, 
   DPP0 == -1 + b1, DPP1 == -1 - a3 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, SPP1 == 1, SPP2 == 1}}, 
 {func5f, {A == a1*a2, B0 == 1 - b2, B1 == 1 + a1 + a2, C1 == a2, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 1, L0 == -1, L1 == 0, 
   S1 == 0, AP == a1*b1, BP1 == b1, CP0 == 1 - b2, CP1 == 1 + a1 + b1, 
   DP1 == -a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 1, 
   LP1 == -1, SP0 == -1, SP1 == -1, APP == -(a3*b2), BPP1 == a3, CPP1 == a3, 
   DPP0 == -1 + b1, DPP1 == -1 - a3 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 1}}, 
 {func6a, {A == a1*a2, B0 == -c1, B1 == 1 + a1 + a2, C1 == a2, D1 == 0, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == 0, 
   S1 == 0, AP == a1*a3, BP1 == a3, CP0 == -c2, CP1 == 1 + a1 + a3, DP1 == 0, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, 
   SP0 == -1, SP1 == 0, APP == a4*a5, BPP1 == 0, CPP1 == 0, DPP0 == -c2, 
   DPP1 == 1 + a4 + a5, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func6b, {A == a1*b, B0 == -c, B1 == 1 + a1 + b, C1 == -1 - a1 + b, 
   D1 == -a1, E0 == -1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, 
   L0 == 0, L1 == -1, S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 1, SP1 == 0, APP == a3*a4, 
   BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, DPP1 == 1 + a3 + a4, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 0, SPP2 == 1}}, {func6c, {A == a1*a2, B0 == 1 - b, 
   B1 == 1 + a1 + a2, C1 == a2, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == -1, H1 == 1, L0 == 0, L1 == 0, S1 == 0, AP == a1*b, 
   BP1 == -1 - a1 + b, CP0 == -c, CP1 == 1 + a1 + b, DP1 == 0, EP1 == -1, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == 0, LP1 == 0, SP0 == -1, 
   SP1 == 0, APP == a3*a4, BPP1 == 0, CPP1 == 0, DPP0 == -c, 
   DPP1 == 1 + a3 + a4, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func6d, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == a2, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == -1, L1 == 0, 
   S1 == 0, AP == a1*a3, BP1 == a3, CP0 == -c, CP1 == 1 + a1 + a3, DP1 == 0, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, 
   SP0 == -1, SP1 == 0, APP == a4*b, BPP1 == -a4, CPP1 == 0, DPP0 == -c, 
   DPP1 == 1 + a4 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func6e, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == -1 - a1 + b2, 
   D1 == -a1, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == -1, H1 == 0, 
   L0 == 0, L1 == -1, S1 == -1, AP == a1*b1, BP1 == -1 - a1 + b1, 
   CP0 == 1 - b2, CP1 == 1 + a1 + b1, DP1 == 0, EP1 == -1, FP0 == 1, 
   FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, LP1 == 0, SP0 == 1, SP1 == 0, 
   APP == a2*a3, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b2, DPP1 == 1 + a2 + a3, 
   EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, 
   LPP2 == -1, SPP1 == 0, SPP2 == 1}}, 
 {func6f, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == -1 - a1 + b2, 
   D1 == -a1, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, 
   L0 == -1, L1 == -1, S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b2, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 1, SP1 == 0, APP == -(a3*b1), 
   BPP1 == a3, CPP1 == 0, DPP0 == -1 + b2, DPP1 == -1 - a3 - b1, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, 
   SPP1 == 0, SPP2 == -1}}, {func7a, {A == a1*a2, B0 == -c, 
   B1 == 1 + a1 + a2, C1 == a2, D1 == 0, E0 == -1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == -1, H1 == 1, L0 == -1, L1 == 0, S1 == 0, AP == a1*a3, BP1 == a3, 
   CP0 == -c, CP1 == 1 + a1 + a3, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == -1, LP1 == 0, SP0 == -1, SP1 == 0, 
   APP == a4*a5, BPP1 == 0, CPP1 == 0, DPP0 == -c, DPP1 == 1 + a4 + a5, 
   EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, 
   LPP2 == -1, SPP1 == 0, SPP2 == -1}}, 
 {func8b, {A == a1*b, B0 == -c1, B1 == 1 + a1 + b, C1 == 1 + a1 + b, 
   D1 == -a1, E0 == -1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == 0, 
   L1 == -1, S1 == -1, AP == a1*b, BP1 == 1 + a1 + b, CP0 == -c2, 
   CP1 == 1 + a1 + b, DP1 == -a1, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == -1, SP0 == 0, SP1 == -1, APP == a2*a3, 
   BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, DPP1 == 1 + a2 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 0, SPP2 == -1}}, {func8c, {A == a1*a2, B0 == 1 - b, 
   B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, D1 == 0, E0 == 1, E1 == 1, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 2, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 1 + a1 + a2, CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 1, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, 
   SP1 == 0, APP == a3*b, BPP1 == -a3, CPP1 == 0, DPP0 == -c2, 
   DPP1 == 1 + a3 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func8d, {A == a1*b1, B0 == 1 - b2, B1 == 1 + a1 + b1, C1 == 1 + a1 + b1, 
   D1 == -a1, E0 == 1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == -1, 
   L1 == -1, S1 == -1, AP == a1*b1, BP1 == 1 + a1 + b1, CP0 == -c, 
   CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == -1, SP0 == 0, SP1 == -1, APP == -(a2*b2), 
   BPP1 == a2, CPP1 == 0, DPP0 == -1 + b1, DPP1 == -1 - a2 - b2, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, 
   SPP1 == 0, SPP2 == 1}}, {func8e, {A == a1*a2, B0 == 1 - b1, 
   B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, D1 == 0, E0 == 1, E1 == 1, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 2, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 1 + a1 + a2, CP0 == 1 - b2, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 1, 
   FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, 
   SP1 == 0, APP == b1*b2, BPP1 == -b2, CPP1 == -b1, DPP0 == -c, 
   DPP1 == 1 + b1 + b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 1, LPP1 == -1, LPP2 == 0, SPP1 == -1, SPP2 == 0}}, 
 {func8f, {A == a*b1, B0 == 1 - b2, B1 == 1 + a + b1, C1 == 1 + a + b1, 
   D1 == -a, E0 == 1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == -1, 
   L1 == -1, S1 == -1, AP == a*b1, BP1 == 1 + a + b1, CP0 == 1 - b3, 
   CP1 == 1 + a + b1, DP1 == -a, EP1 == 1, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == -1, SP0 == -1, SP1 == -1, APP == b2*b3, 
   BPP1 == -b3, CPP1 == -b2, DPP0 == 1 - b1, DPP1 == 1 + b2 + b3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 1, LPP1 == -1, LPP2 == -1, 
   SPP1 == -1, SPP2 == -1}}, {func9a, {A == a1*a2, B0 == -c1, 
   B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, D1 == 0, E0 == -1, E1 == 1, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 2, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 1 + a1 + a2, CP0 == -c2, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 1, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, 
   SP1 == 0, APP == a3*a4, BPP1 == 0, CPP1 == 0, DPP0 == -c2, 
   DPP1 == 1 + a3 + a4, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func9b, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, 
   D1 == 0, E0 == 1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == -1, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == 1 + a1 + a2, CP0 == -c, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == a3*b, 
   BPP1 == -a3, CPP1 == 0, DPP0 == -c, DPP1 == 1 + a3 + b, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func10a, {A == a1*a3, B0 == -c1, 
   B1 == 1 + a1 + a3, C1 == a3, D1 == 0, E0 == -1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 0, H1 == 1, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, 
   CP0 == -c2, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a4, 
   BPP1 == 0, CPP1 == a4, DPP0 == -c3, DPP1 == 1 + a2 + a4, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func10b, {A == a2*b, B0 == -c1, B1 == 1 + a2 + b, 
   C1 == a2, D1 == -a2, E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, 
   H1 == 1, L0 == 0, L1 == -1, S1 == 0, AP == a1*b, BP1 == a1, CP0 == -c2, 
   CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -1, HP1 == 1, HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 0, APP == a1*a3, 
   BPP1 == 0, CPP1 == a3, DPP0 == 1 - b, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 1, SPP2 == -1}}, {func10c, {A == a1*b, B0 == -c1, 
   B1 == 1 + a1 + b, C1 == b, D1 == -a1, E0 == -1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 0, H1 == 1, L0 == 0, L1 == -1, S1 == -1, AP == a1*a2, BP1 == a2, 
   CP0 == -c2, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a3, 
   BPP1 == 0, CPP1 == a3, DPP0 == 1 - b, DPP1 == 1 + a2 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 1, SPP2 == 0}}, {func10d, {A == a1*b, B0 == -c1, B1 == 1 + a1 + b, 
   C1 == -1 - a1 + b, D1 == 0, E0 == -1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, 
   H1 == 0, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, CP0 == 1 - b, 
   CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a3, 
   BPP1 == 0, CPP1 == a3, DPP0 == -c2, DPP1 == 1 + a2 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func10e, {A == a1*b1, B0 == 1 - b2, 
   B1 == 1 + a1 + b1, C1 == a1, D1 == -a1, E0 == 1, E1 == 1, F1 == 0, 
   G1 == 0, H0 == -1, H1 == 1, L0 == -1, L1 == -1, S1 == 0, AP == b1*b2, 
   BP1 == -1 - b1 + b2, CP0 == -c, CP1 == 1 + b1 + b2, DP1 == -1 + b1 - b2, 
   EP1 == -1, FP0 == -1, FP1 == 1, GP1 == -1, HP1 == 0, HP2 == 0, LP1 == 2, 
   SP0 == 0, SP1 == 0, APP == -(a2*b2), BPP1 == a2, CPP1 == -a2, 
   DPP0 == -1 + b1, DPP1 == -1 - a2 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, SPP1 == -1, SPP2 == 1}}, 
 {func10f, {A == a2*b1, B0 == 1 - b2, B1 == 1 + a2 + b1, C1 == a2, D1 == -a2, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == -1, L1 == -1, 
   S1 == 0, AP == a1*b1, BP1 == a1, CP0 == -c, CP1 == 1 + a1 + b1, 
   DP1 == -1 - a1 + b1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == -1, HP1 == 1, 
   HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 0, APP == -(a1*b2), BPP1 == a1, 
   CPP1 == -b2, DPP0 == -1 + b1, DPP1 == -1 - a1 - b2, EPP1 == 0, FPP1 == 0, 
   GPP0 == -1, GPP1 == -1, HPP1 == 1, LPP1 == 1, LPP2 == 1, SPP1 == -1, 
   SPP2 == 1}}, {func10g, {A == b1*b2, B0 == -c, B1 == 1 + b1 + b2, 
   C1 == -1 - b1 + b2, D1 == -b2, E0 == -1, E1 == 1, F1 == -1, G1 == 0, 
   H0 == 0, H1 == 0, L0 == 0, L1 == -1, S1 == 1, AP == a1*b1, BP1 == a1, 
   CP0 == 1 - b2, CP1 == 1 + a1 + b1, DP1 == -1 - a1 + b1, EP1 == 0, 
   FP0 == 1, FP1 == 1, GP1 == -1, HP1 == 1, HP2 == -1, LP1 == 1, SP0 == 0, 
   SP1 == 0, APP == a1*a2, BPP1 == 0, CPP1 == a2, DPP0 == 1 - b1, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func10h, {A == a1*b1, B0 == 1 - b2, B1 == 1 + a1 + b1, C1 == b1, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == -1, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == -c, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 1, SP0 == 0, SP1 == 1, APP == -(a2*b2), BPP1 == a2, CPP1 == -b2, 
   DPP0 == -1 + b1, DPP1 == -1 - a2 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 1, LPP1 == 1, LPP2 == 1, SPP1 == -1, SPP2 == 0}}, 
 {func10i, {A == a1*b1, B0 == -c, B1 == 1 + a1 + b1, C1 == b1, D1 == -a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b2, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 1, SP0 == -1, SP1 == 1, APP == a2*b2, BPP1 == 0, 
   CPP1 == -1 - a2 + b2, DPP0 == 1 - b1, DPP1 == 1 + a2 + b2, EPP1 == 0, 
   FPP1 == -1, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 0, SPP2 == 0}}, {func10j, {A == b1*b3, B0 == 1 - b2, 
   B1 == 1 + b1 + b3, C1 == -1 - b1 + b3, D1 == -b3, E0 == 1, E1 == 1, 
   F1 == -1, G1 == 0, H0 == -1, H1 == 0, L0 == -1, L1 == -1, S1 == 1, 
   AP == -(b1*b2), BP1 == 1 + b1 - b2, CP0 == -1 + b3, CP1 == -1 - b1 - b2, 
   DP1 == 1 - b1 + b2, EP1 == 1, FP0 == -1, FP1 == -1, GP1 == 1, HP1 == 0, 
   HP2 == 1, LP1 == -2, SP0 == 0, SP1 == 0, APP == -(a*b2), BPP1 == a, 
   CPP1 == -a, DPP0 == -1 + b1, DPP1 == -1 - a - b2, EPP1 == 0, FPP1 == 0, 
   GPP0 == -1, GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 1, SPP1 == -1, 
   SPP2 == 1}}, {func10k, {A == b1*b2, B0 == 1 - b3, B1 == 1 + b1 + b2, 
   C1 == -1 - b1 + b2, D1 == -b2, E0 == 1, E1 == 1, F1 == -1, G1 == 0, 
   H0 == 0, H1 == 0, L0 == -1, L1 == -1, S1 == 1, AP == a*b1, BP1 == a, 
   CP0 == 1 - b2, CP1 == 1 + a + b1, DP1 == -1 - a + b1, EP1 == 0, FP0 == 1, 
   FP1 == 1, GP1 == -1, HP1 == 1, HP2 == -1, LP1 == 1, SP0 == 0, SP1 == 0, 
   APP == -(a*b3), BPP1 == a, CPP1 == -b3, DPP0 == -1 + b1, 
   DPP1 == -1 - a - b3, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == -1, 
   HPP1 == 1, LPP1 == 1, LPP2 == 1, SPP1 == -1, SPP2 == 1}}, 
 {func10l, {A == a2*b1, B0 == -c, B1 == 1 + a2 + b1, C1 == a2, D1 == -a2, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == -1, 
   S1 == 0, AP == a1*b1, BP1 == a1, CP0 == 1 - b2, CP1 == 1 + a1 + b1, 
   DP1 == -1 - a1 + b1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == -1, HP1 == 1, 
   HP2 == 0, LP1 == 1, SP0 == -1, SP1 == 0, APP == -(a1*b2), BPP1 == 0, 
   CPP1 == 1 + a1 - b2, DPP0 == -1 + b1, DPP1 == -1 - a1 - b2, EPP1 == 0, 
   FPP1 == 1, GPP0 == -1, GPP1 == -1, HPP1 == 0, LPP1 == 0, LPP2 == 1, 
   SPP1 == 0, SPP2 == 1}}, {func11a, {A == a1*a3, B0 == -c1, 
   B1 == 1 + a1 + a3, C1 == a3, D1 == 0, E0 == -1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == -1, H1 == 1, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, 
   CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == -1, LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a4, 
   BPP1 == 0, CPP1 == a4, DPP0 == -c2, DPP1 == 1 + a2 + a4, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func11b, {A == a2*b, B0 == -c, B1 == 1 + a2 + b, 
   C1 == a2, D1 == -a2, E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, 
   H1 == 1, L0 == 0, L1 == -1, S1 == 0, AP == a1*b, BP1 == a1, CP0 == -c, 
   CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -1, HP1 == 1, HP2 == -1, LP1 == 1, SP0 == 0, SP1 == 0, 
   APP == a1*a3, BPP1 == 0, CPP1 == a3, DPP0 == 1 - b, DPP1 == 1 + a1 + a3, 
   EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, 
   LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func11c, {A == a1*b, B0 == -c, B1 == 1 + a1 + b, C1 == b, D1 == -a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 1, L0 == 0, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == -c, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, 
   LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a3, BPP1 == 0, CPP1 == a3, 
   DPP0 == 1 - b, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 1, SPP2 == 0}}, 
 {func11d, {A == a1*a3, B0 == 1 - b, B1 == 1 + a1 + a3, C1 == a3, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 1, L0 == -1, L1 == 0, 
   S1 == 0, AP == a1*a2, BP1 == a2, CP0 == 1 - b, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 1, 
   LP1 == 1, SP0 == -1, SP1 == 1, APP == a2*b, BPP1 == -a2, 
   CPP1 == -1 - a2 + b, DPP0 == -c, DPP1 == 1 + a2 + b, EPP1 == 0, 
   FPP1 == -1, GPP0 == -1, GPP1 == 1, HPP1 == -1, LPP1 == -1, LPP2 == 0, 
   SPP1 == 0, SPP2 == 0}}, {func11e, {A == a2*b1, B0 == 1 - b2, 
   B1 == 1 + a2 + b1, C1 == a2, D1 == -a2, E0 == 1, E1 == 1, F1 == 0, 
   G1 == 0, H0 == 1, H1 == 1, L0 == -1, L1 == -1, S1 == 0, AP == a1*b1, 
   BP1 == a1, CP0 == 1 - b2, CP1 == 1 + a1 + b1, DP1 == -1 - a1 + b1, 
   EP1 == 0, FP0 == 1, FP1 == 1, GP1 == -1, HP1 == 1, HP2 == 1, LP1 == 1, 
   SP0 == -1, SP1 == 0, APP == -(a1*b2), BPP1 == a1, CPP1 == 1 + a1 - b2, 
   DPP0 == -1 + b1, DPP1 == -1 - a1 - b2, EPP1 == 0, FPP1 == 1, GPP0 == -1, 
   GPP1 == -1, HPP1 == 1, LPP1 == 1, LPP2 == 1, SPP1 == 0, SPP2 == 1}}, 
 {func11f, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == b2, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 1, L0 == -1, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b1, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 1, 
   LP1 == 1, SP0 == -1, SP1 == 1, APP == -(a2*b1), BPP1 == a2, 
   CPP1 == 1 + a2 - b1, DPP0 == -1 + b2, DPP1 == -1 - a2 - b1, EPP1 == 0, 
   FPP1 == 1, GPP0 == -1, GPP1 == -1, HPP1 == 1, LPP1 == 1, LPP2 == 1, 
   SPP1 == 0, SPP2 == 0}}, {func12a, {A == a1*a3, B0 == -c1, 
   B1 == 1 + a1 + a3, C1 == a3, D1 == 0, E0 == -1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 0, H1 == 1, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, 
   CP0 == -c2, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a4, 
   BPP1 == 0, CPP1 == a4, DPP0 == -c1, DPP1 == 1 + a2 + a4, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 1, SPP2 == 0}}, {func12b, {A == a1*b, B0 == -c, B1 == 1 + a1 + b, 
   C1 == -1 - a1 + b, D1 == 0, E0 == -1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, 
   H1 == 0, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, CP0 == 1 - b, 
   CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a3, 
   BPP1 == 0, CPP1 == a3, DPP0 == -c, DPP1 == 1 + a2 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 1, SPP2 == 0}}, {func13a, {A == a1*a3, B0 == -c, 
   B1 == 1 + a1 + a3, C1 == a3, D1 == 0, E0 == -1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == -1, H1 == 1, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, 
   CP0 == -c, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == -1, LP1 == 1, SP0 == -1, SP1 == 1, 
   APP == a2*a4, BPP1 == 0, CPP1 == a4, DPP0 == -c, DPP1 == 1 + a2 + a4, 
   EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, 
   LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func14a, {A == a1*a3, B0 == -c1, B1 == 1 + a1 + a3, C1 == a3, D1 == a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == 1, 
   S1 == 1, AP == a1*a2, BP1 == a2, CP0 == -c2, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a3, BPP1 == a2, CPP1 == a3, 
   DPP0 == -c3, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 1, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func14b, {A == a2*b, B0 == -c1, B1 == 1 + a2 + b, C1 == a2, 
   D1 == -1 - a2 + b, E0 == -1, E1 == 1, F1 == 0, G1 == -1, H0 == 0, H1 == 1, 
   L0 == 0, L1 == 0, S1 == 1, AP == a1*b, BP1 == a1, CP0 == -c2, 
   CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -1, HP1 == 1, HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 0, APP == a1*a2, 
   BPP1 == a1, CPP1 == a2, DPP0 == 1 - b, DPP1 == 1 + a1 + a2, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 1, LPP1 == 1, LPP2 == -1, 
   SPP1 == 1, SPP2 == -1}}, {func14c, {A == a*b1, B0 == 1 - b2, 
   B1 == 1 + a + b1, C1 == a, D1 == -1 - a + b1, E0 == 1, E1 == 1, F1 == 0, 
   G1 == -1, H0 == -1, H1 == 1, L0 == -1, L1 == 0, S1 == 1, AP == b1*b2, 
   BP1 == -1 - b1 + b2, CP0 == -c, CP1 == 1 + b1 + b2, DP1 == -1 + b1 - b2, 
   EP1 == -1, FP0 == -1, FP1 == 1, GP1 == -1, HP1 == 0, HP2 == 0, LP1 == 2, 
   SP0 == 0, SP1 == 0, APP == -(a*b2), BPP1 == 1 + a - b2, CPP1 == -a, 
   DPP0 == -1 + b1, DPP1 == -1 - a - b2, EPP1 == 1, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == -1, LPP1 == 0, LPP2 == 1, SPP1 == -1, SPP2 == 1}}, 
 {func14d, {A == b1*b3, B0 == -1, B1 == 1 + b1 + b3, C1 == b3, D1 == 0, 
   E0 == 0, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == 0, 
   S1 == 0, AP == b1*b2, BP1 == b2, CP0 == -1, CP1 == 1 + b1 + b2, DP1 == b1, 
   EP1 == 0, FP0 == 0, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 1, 
   SP0 == 0, SP1 == 1, APP == b2, BPP1 == 0, CPP1 == 1, DPP0 == -1, 
   DPP1 == 1, EPP1 == 0, FPP1 == 0, GPP0 == 0, GPP1 == 0, HPP1 == 0, 
   LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func15a, {A == a1*a3, B0 == -c1, B1 == 1 + a1 + a3, C1 == a3, D1 == a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 1, L0 == 0, L1 == 1, 
   S1 == 1, AP == a1*a2, BP1 == a2, CP0 == -c1, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, 
   LP1 == 1, SP0 == 0, SP1 == 1, APP == a2*a3, BPP1 == a2, CPP1 == a3, 
   DPP0 == -c2, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 1, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func15b, {A == a2*b, B0 == -c, B1 == 1 + a2 + b, C1 == a2, 
   D1 == -1 - a2 + b, E0 == -1, E1 == 1, F1 == 0, G1 == -1, H0 == -1, 
   H1 == 1, L0 == 0, L1 == 0, S1 == 1, AP == a1*b, BP1 == a1, CP0 == -c, 
   CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -1, HP1 == 1, HP2 == -1, LP1 == 1, SP0 == 0, SP1 == 0, 
   APP == a1*a2, BPP1 == a1, CPP1 == a2, DPP0 == 1 - b, DPP1 == 1 + a1 + a2, 
   EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 1, LPP1 == 1, 
   LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func16a, {A == a1*a3, B0 == -c, B1 == 1 + a1 + a3, C1 == a3, D1 == a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 1, L0 == -1, L1 == 1, 
   S1 == 1, AP == a1*a2, BP1 == a2, CP0 == -c, CP1 == 1 + a1 + a2, DP1 == a1, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, LP1 == 1, 
   SP0 == -1, SP1 == 1, APP == a2*a3, BPP1 == a2, CPP1 == a3, DPP0 == -c, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 1, LPP1 == 1, LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func17a, {A == a0*a1, B0 == -c1, B1 == 1 + a0 + a1, C1 == a1, D1 == a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == 0, L1 == 1, 
   S1 == 0, AP == a0*a2, BP1 == a2, CP0 == -c2, CP1 == 1 + a0 + a2, 
   DP1 == a2, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 0, SP0 == 0, SP1 == 1, APP == a0*a3, BPP1 == a3, CPP1 == a3, 
   DPP0 == -c3, DPP1 == 1 + a0 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func17b, {A == a1*b, B0 == -c1, B1 == 1 + a1 + b, C1 == -1 - a1 + b, 
   D1 == b, E0 == -1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == 0, 
   L1 == 1, S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b, 
   CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == 1, APP == a1*a3, 
   BPP1 == a3, CPP1 == a3, DPP0 == -c2, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 1, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func17c, {A == a1*b1, B0 == 1 - b2, 
   B1 == 1 + a1 + b1, C1 == -1 - a1 + b1, D1 == b1, E0 == 1, E1 == 1, 
   F1 == -1, G1 == 0, H0 == -1, H1 == 0, L0 == 0, L1 == 1, S1 == -1, 
   AP == -(a1*b2), BP1 == 1 + a1 - b2, CP0 == -1 + b1, CP1 == -1 - a1 - b2, 
   DP1 == -b2, EP1 == 1, FP0 == -1, FP1 == -1, GP1 == 0, HP1 == 0, HP2 == 1, 
   LP1 == 1, SP0 == 0, SP1 == -1, APP == a1*a2, BPP1 == a2, CPP1 == a2, 
   DPP0 == -c, DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func17d, {A == a1*b1, B0 == -c, B1 == 1 + a1 + b1, C1 == -1 - a1 + b1, 
   D1 == b1, E0 == -1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == 0, 
   L1 == 1, S1 == -1, AP == a1*b2, BP1 == b2, CP0 == 1 - b1, 
   CP1 == 1 + a1 + b2, DP1 == -1 - a1 + b2, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == -1, HP1 == 1, HP2 == -1, LP1 == -1, SP0 == 0, SP1 == 0, 
   APP == a1*a2, BPP1 == a2, CPP1 == a2, DPP0 == 1 - b2, DPP1 == 1 + a1 + a2, 
   EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 1, 
   LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func17e, {A == a*b1, B0 == 1 - b3, B1 == 1 + a + b1, C1 == -1 - a + b1, 
   D1 == b1, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == -1, 
   L1 == 1, S1 == -1, AP == a*b2, BP1 == b2, CP0 == 1 - b1, 
   CP1 == 1 + a + b2, DP1 == -1 - a + b2, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == -1, HP1 == 1, HP2 == -1, LP1 == -1, SP0 == 0, SP1 == 0, 
   APP == a*b3, BPP1 == -1 - a + b3, CPP1 == b3, DPP0 == 1 - b2, 
   DPP1 == 1 + a + b3, EPP1 == -1, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == -1, LPP1 == 0, LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func18a, {A == a1*a2, B0 == -c1, B1 == 1 + a1 + a2, C1 == a2, D1 == a2, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 1, L0 == 0, L1 == 1, 
   S1 == 0, AP == a1*a3, BP1 == a3, CP0 == -c1, CP1 == 1 + a1 + a3, 
   DP1 == a3, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, 
   LP1 == 0, SP0 == 0, SP1 == 1, APP == a1*a4, BPP1 == a4, CPP1 == a4, 
   DPP0 == -c2, DPP1 == 1 + a1 + a4, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func18b, {A == a1*a4, B0 == -c, B1 == 1 + a1 + a4, C1 == a4, 
   D1 == -1 - a1 + a4, E0 == -1, E1 == 1, F1 == 0, G1 == -1, H0 == -1, 
   H1 == 1, L0 == 0, L1 == 0, S1 == -1, AP == a1*a2, BP1 == a2, CP0 == -c, 
   CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == 1, APP == a1*a3, 
   BPP1 == a3, CPP1 == a3, DPP0 == 1 - a4, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 1, LPP2 == -1, 
   SPP1 == 1, SPP2 == 0}}, {func18c, {A == a1*a2, B0 == 1 - b, 
   B1 == 1 + a1 + a2, C1 == a2, D1 == a2, E0 == 1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 1, H1 == 1, L0 == -1, L1 == 1, S1 == 0, AP == a1*a3, BP1 == a3, 
   CP0 == 1 - b, CP1 == 1 + a1 + a3, DP1 == a3, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 1, LP1 == 0, SP0 == -1, SP1 == 1, APP == a1*b, 
   BPP1 == -1 - a1 + b, CPP1 == -1 - a1 + b, DPP0 == -c, DPP1 == 1 + a1 + b, 
   EPP1 == -1, FPP1 == -1, GPP0 == -1, GPP1 == 1, HPP1 == -2, LPP1 == 0, 
   LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func18d, {A == a1*b1, B0 == 1 - b2, B1 == 1 + a1 + b1, C1 == b1, 
   D1 == -1 - a1 + b1, E0 == 1, E1 == 1, F1 == 0, G1 == -1, H0 == 1, H1 == 1, 
   L0 == -1, L1 == 0, S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b2, 
   CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == 1, LP1 == 0, SP0 == -1, SP1 == 1, APP == -(a1*b2), 
   BPP1 == 1 + a1 - b2, CPP1 == 1 + a1 - b2, DPP0 == -1 + b1, 
   DPP1 == -1 - a1 - b2, EPP1 == 1, FPP1 == 1, GPP0 == -1, GPP1 == -1, 
   HPP1 == 2, LPP1 == 0, LPP2 == 1, SPP1 == 0, SPP2 == 0}}, 
 {func19a, {A == a0*a1, B0 == -c, B1 == 1 + a0 + a1, C1 == a1, D1 == a1, 
   E0 == -1, E1 == 1, F1 == 0, G1 == 0, H0 == -1, H1 == 1, L0 == -1, L1 == 1, 
   S1 == 0, AP == a0*a2, BP1 == a2, CP0 == -c, CP1 == 1 + a0 + a2, DP1 == a2, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, LP1 == 0, 
   SP0 == -1, SP1 == 1, APP == a0*a3, BPP1 == a3, CPP1 == a3, DPP0 == -c, 
   DPP1 == 1 + a0 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 1, LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func20a, {A == a1*a2, B0 == -c1, B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, 
   D1 == a2, E0 == -1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == 0, 
   L1 == 1, S1 == 1, AP == a1*a2, BP1 == 1 + a1 + a2, CP0 == -c2, 
   CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 1, APP == a1*a3, 
   BPP1 == a3, CPP1 == a3, DPP0 == -c3, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 1, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func20b, {A == a1*b, B0 == -c1, B1 == 1 + a1 + b, 
   C1 == 1 + a1 + b, D1 == -1 - a1 + b, E0 == -1, E1 == 1, F1 == 1, G1 == -1, 
   H0 == 0, H1 == 2, L0 == 0, L1 == 0, S1 == 0, AP == a1*b, 
   BP1 == 1 + a1 + b, CP0 == -c2, CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, 
   EP1 == 1, FP0 == -1, FP1 == 1, GP1 == -1, HP1 == 2, HP2 == 0, LP1 == 0, 
   SP0 == 0, SP1 == 0, APP == a1*a2, BPP1 == a2, CPP1 == a2, DPP0 == 1 - b, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 1, LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func20c, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, 
   D1 == a2, E0 == 1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == -1, 
   L1 == 1, S1 == 1, AP == a1*a2, BP1 == 1 + a1 + a2, CP0 == -c1, 
   CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 1, APP == a1*b, 
   BPP1 == -1 - a1 + b, CPP1 == b, DPP0 == -c2, DPP1 == 1 + a1 + b, 
   EPP1 == -1, FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == -1, LPP1 == 0, 
   LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func20d, {A == a*b1, B0 == 1 - b2, B1 == 1 + a + b1, C1 == 1 + a + b1, 
   D1 == -1 - a + b1, E0 == 1, E1 == 1, F1 == 1, G1 == -1, H0 == 0, H1 == 2, 
   L0 == -1, L1 == 0, S1 == 0, AP == a*b1, BP1 == 1 + a + b1, CP0 == -c, 
   CP1 == 1 + a + b1, DP1 == -1 - a + b1, EP1 == 1, FP0 == -1, FP1 == 1, 
   GP1 == -1, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == 0, 
   APP == -(a*b2), BPP1 == 1 + a - b2, CPP1 == -b2, DPP0 == -1 + b1, 
   DPP1 == -1 - a - b2, EPP1 == 1, FPP1 == 0, GPP0 == -1, GPP1 == -1, 
   HPP1 == 1, LPP1 == 0, LPP2 == 1, SPP1 == -1, SPP2 == 1}}, 
 {func21a, {A == a1*a2, B0 == -c1, B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, 
   D1 == a2, E0 == -1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == 0, 
   L1 == 1, S1 == 1, AP == a1*a2, BP1 == 1 + a1 + a2, CP0 == -c2, 
   CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 1, SP0 == -1, SP1 == 1, APP == a1*a3, 
   BPP1 == a3, CPP1 == a3, DPP0 == -c2, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 1, LPP2 == 0, 
   SPP1 == 1, SPP2 == -1}}, {func21b, {A == a1*a2, B0 == 1 - b, 
   B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, D1 == a2, E0 == 1, E1 == 1, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 2, L0 == -1, L1 == 1, S1 == 1, AP == a1*a2, 
   BP1 == 1 + a1 + a2, CP0 == -c, CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 1, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 1, SP0 == -1, 
   SP1 == 1, APP == a1*b, BPP1 == -1 - a1 + b, CPP1 == b, DPP0 == -c, 
   DPP1 == 1 + a1 + b, EPP1 == -1, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == -1, LPP1 == 0, LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func22a, {A == a1*a2, B0 == -c1, B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, 
   D1 == 1 + a1 + a2, E0 == -1, E1 == 1, F1 == 1, G1 == 1, H0 == 0, H1 == 2, 
   L0 == 0, L1 == 2, S1 == 2, AP == a1*a2, BP1 == 1 + a1 + a2, CP0 == -c2, 
   CP1 == 1 + a1 + a2, DP1 == 1 + a1 + a2, EP1 == 1, FP0 == -1, FP1 == 1, 
   GP1 == 1, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == 0, SP1 == 2, APP == a1*a2, 
   BPP1 == 1 + a1 + a2, CPP1 == 1 + a1 + a2, DPP0 == -c3, 
   DPP1 == 1 + a1 + a2, EPP1 == 1, FPP1 == 1, GPP0 == -1, GPP1 == 1, 
   HPP1 == 2, LPP1 == 2, LPP2 == 0, SPP1 == 2, SPP2 == 0}}, 
 {func23b, {A == a1*b1, B0 == 1 - b2, B1 == 1 + a1 + b1, C1 == -a1, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == -1, L0 == -2, L1 == 0, 
   S1 == 0, AP == a2*a3, BP1 == 0, CP0 == 1 - b1, CP1 == 1 + a2 + a3, 
   DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, 
   LP1 == 0, SP0 == 0, SP1 == 0, APP == b2*(1 + b2), BPP1 == -2*b2, 
   CPP1 == 0, DPP0 == -c, DPP1 == 2*(3 + 2*b2), EPP1 == 1, FPP1 == 0, 
   GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, 
   SPP2 == 0}}, {func23c, {A == a1*a2, B0 == 1 - b2, B1 == 1 + a1 + a2, 
   C1 == 0, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 0, 
   L0 == -2, L1 == 0, S1 == 0, AP == a3*b1, BP1 == 0, CP0 == -c, 
   CP1 == 1 + a3 + b1, DP1 == -a3, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 0, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == -1, APP == b2*(1 + b2), 
   BPP1 == -2*b2, CPP1 == 0, DPP0 == 1 - b1, DPP1 == 2*(3 + 2*b2), EPP1 == 1, 
   FPP1 == 0, GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func23d, {A == b1*b2, B0 == 1 - b3, 
   B1 == 1 + b1 + b2, C1 == -b2, D1 == -b1, E0 == 1, E1 == 1, F1 == 0, 
   G1 == 0, H0 == 0, H1 == -1, L0 == -2, L1 == -1, S1 == 1, AP == a1*a2, 
   BP1 == 0, CP0 == 1 - b1, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, 
   FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == 0, 
   APP == b3*(1 + b3), BPP1 == -2*b3, CPP1 == 0, DPP0 == 1 - b2, 
   DPP1 == 2*(3 + 2*b3), EPP1 == 1, FPP1 == 0, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == -4, LPP2 == -1, SPP1 == 0, SPP2 == 0}}, 
 {func23e, {A == a1*b1, B0 == 1 - b3, B1 == 1 + a1 + b1, C1 == -a1, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == -1, L0 == -2, L1 == 0, 
   S1 == 0, AP == a2*b2, BP1 == 0, CP0 == 1 - b1, CP1 == 1 + a2 + b2, 
   DP1 == -a2, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == -1, 
   LP1 == 0, SP0 == 0, SP1 == -1, APP == b3*(1 + b3), BPP1 == -2*b3, 
   CPP1 == 0, DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b3), EPP1 == 1, FPP1 == 0, 
   GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, 
   SPP2 == -1}}, {func24b, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, 
   C1 == 0, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 0, 
   L0 == -2, L1 == 0, S1 == 0, AP == a3*a4, BP1 == 0, CP0 == 1 - b, 
   CP1 == 1 + a3 + a4, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 0, HP2 == 1, LP1 == 0, SP0 == -2, SP1 == 0, APP == b*(1 + b), 
   BPP1 == -2*b, CPP1 == -2*b, DPP0 == -c, DPP1 == 2*(3 + 2*b), EPP1 == 1, 
   FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 2, LPP1 == -4, LPP2 == 0, 
   SPP1 == -4, SPP2 == 0}}, {func24c, {A == a1*b1, B0 == 1 - b, 
   B1 == 1 + a1 + b1, C1 == 0, D1 == -a1, E0 == 1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 1, H1 == 0, L0 == -2, L1 == -1, S1 == 0, AP == a2*a3, BP1 == 0, 
   CP0 == 1 - b, CP1 == 1 + a2 + a3, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 0, HP2 == 1, LP1 == 0, SP0 == -2, SP1 == 0, 
   APP == b*(1 + b), BPP1 == -2*b, CPP1 == -2*b, DPP0 == 1 - b1, 
   DPP1 == 2*(3 + 2*b), EPP1 == 1, FPP1 == 1, GPP0 == 1, GPP1 == 4, 
   HPP1 == 2, LPP1 == -4, LPP2 == -1, SPP1 == -4, SPP2 == 0}}, 
 {func25b, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == 0, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 0, L0 == -2, L1 == 0, 
   S1 == 0, AP == a3*a4, BP1 == 0, CP0 == -c, CP1 == 1 + a3 + a4, DP1 == 0, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 0, HP2 == 0, LP1 == 0, 
   SP0 == -1, SP1 == 0, APP == b*(1 + b), BPP1 == -2*b, CPP1 == 0, 
   DPP0 == -c, DPP1 == 2*(3 + 2*b), EPP1 == 1, FPP1 == 0, GPP0 == -1, 
   GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func25c, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == -a1, 
   D1 == -a1, E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == -1, 
   L0 == -2, L1 == -1, S1 == 0, AP == a2*a3, BP1 == 0, CP0 == 1 - b2, 
   CP1 == 1 + a2 + a3, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 0, HP2 == -1, LP1 == 0, SP0 == 1, SP1 == 0, APP == b1*(1 + b1), 
   BPP1 == -2*b1, CPP1 == 0, DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), EPP1 == 1, 
   FPP1 == 0, GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == -1, 
   SPP1 == 0, SPP2 == 1}}, {func26b, {A == a1*a2, B0 == 1 - b, 
   B1 == 1 + a1 + a2, C1 == a2, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 0, H1 == 1, L0 == -2, L1 == 0, S1 == 0, AP == a1*a3, BP1 == a3, 
   CP0 == -c1, CP1 == 1 + a1 + a3, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == 0, 
   APP == b*(1 + b), BPP1 == -2*b, CPP1 == 0, DPP0 == -c2, 
   DPP1 == 2*(3 + 2*b), EPP1 == 1, FPP1 == 0, GPP0 == -1, GPP1 == 4, 
   HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func26c, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == a1, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, L0 == -2, L1 == -1, 
   S1 == 0, AP == a2*b2, BP1 == a2, CP0 == -c, CP1 == 1 + a2 + b2, 
   DP1 == -a2, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 0, SP0 == 0, SP1 == -1, APP == b1*(1 + b1), BPP1 == -2*b1, 
   CPP1 == 0, DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 0, 
   GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == -1, SPP1 == 0, 
   SPP2 == -1}}, {func26d, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, 
   C1 == b2, D1 == -a1, E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, 
   L0 == -2, L1 == -1, S1 == -1, AP == a1*a2, BP1 == a2, CP0 == -c, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == 0, APP == b1*(1 + b1), 
   BPP1 == -2*b1, CPP1 == 0, DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), EPP1 == 1, 
   FPP1 == 0, GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == -1, 
   SPP1 == 0, SPP2 == 0}}, {func26e, {A == a1*a2, B0 == 1 - b1, 
   B1 == 1 + a1 + a2, C1 == a2, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == 0, H1 == 1, L0 == -2, L1 == 0, S1 == 0, AP == a1*b2, BP1 == b2, 
   CP0 == -c, CP1 == 1 + a1 + b2, DP1 == -a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 0, LP1 == -1, SP0 == 0, SP1 == -1, 
   APP == b1*(1 + b1), BPP1 == -2*b1, CPP1 == 0, DPP0 == 1 - b2, 
   DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 0, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func26f, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == -1 - a1 + b2, 
   D1 == 0, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == -2, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == a2, CP0 == 1 - b2, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == 0, APP == b1*(1 + b1), 
   BPP1 == -2*b1, CPP1 == 0, DPP0 == -c, DPP1 == 2*(3 + 2*b1), EPP1 == 1, 
   FPP1 == 0, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, 
   SPP1 == 0, SPP2 == 0}}, {func26g, {A == b2*b3, B0 == 1 - b1, 
   B1 == 1 + b2 + b3, C1 == -1 + b2 - b3, D1 == -b2, E0 == 1, E1 == 1, 
   F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == -2, L1 == -1, S1 == 1, 
   AP == a*b3, BP1 == a, CP0 == 1 - b2, CP1 == 1 + a + b3, DP1 == -a, 
   EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, LP1 == 0, 
   SP0 == 0, SP1 == -1, APP == b1*(1 + b1), BPP1 == -2*b1, CPP1 == 0, 
   DPP0 == 1 - b3, DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 0, GPP0 == 1, 
   GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == -1, SPP1 == 0, SPP2 == -1}}, 
 {func26h, {A == a*b2, B0 == 1 - b1, B1 == 1 + a + b2, C1 == -1 - a + b2, 
   D1 == 0, E0 == 1, E1 == 1, F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == -2, 
   L1 == 0, S1 == 0, AP == a*b3, BP1 == b3, CP0 == 1 - b2, CP1 == 1 + a + b3, 
   DP1 == -a, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, 
   LP1 == -1, SP0 == 0, SP1 == -1, APP == b1*(1 + b1), BPP1 == -2*b1, 
   CPP1 == 0, DPP0 == 1 - b3, DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 0, 
   GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, 
   SPP2 == -1}}, {func27b, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, 
   C1 == a2, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 1, 
   L0 == -2, L1 == 0, S1 == 0, AP == a1*a3, BP1 == a3, CP0 == 1 - b, 
   CP1 == 1 + a1 + a3, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == 1, LP1 == 0, SP0 == -2, SP1 == 0, APP == b*(1 + b), 
   BPP1 == -2*b, CPP1 == -2*b, DPP0 == -c, DPP1 == 2*(3 + 2*b), EPP1 == 1, 
   FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 2, LPP1 == -4, LPP2 == 0, 
   SPP1 == -4, SPP2 == 0}}, {func27c, {A == a1*b2, B0 == 1 - b1, 
   B1 == 1 + a1 + b2, C1 == a1, D1 == -a1, E0 == 1, E1 == 1, F1 == 0, 
   G1 == 0, H0 == 1, H1 == 1, L0 == -2, L1 == -1, S1 == 0, AP == a2*b2, 
   BP1 == a2, CP0 == 1 - b1, CP1 == 1 + a2 + b2, DP1 == -a2, EP1 == 0, 
   FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 1, LP1 == 0, SP0 == -2, 
   SP1 == -1, APP == b1*(1 + b1), BPP1 == -2*b1, CPP1 == -2*b1, 
   DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 1, GPP0 == 1, 
   GPP1 == 4, HPP1 == 2, LPP1 == -4, LPP2 == -1, SPP1 == -4, SPP2 == -1}}, 
 {func27d, {A == a1*b2, B0 == 1 - b1, B1 == 1 + a1 + b2, C1 == b2, D1 == -a1, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 1, L0 == -2, L1 == -1, 
   S1 == -1, AP == a1*a2, BP1 == a2, CP0 == 1 - b1, CP1 == 1 + a1 + a2, 
   DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 1, 
   LP1 == 0, SP0 == -2, SP1 == 0, APP == b1*(1 + b1), BPP1 == -2*b1, 
   CPP1 == -2*b1, DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 1, 
   GPP0 == 1, GPP1 == 4, HPP1 == 2, LPP1 == -4, LPP2 == -1, SPP1 == -4, 
   SPP2 == 0}}, {func28b, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, 
   C1 == a2, D1 == 0, E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 0, H1 == 1, 
   L0 == -2, L1 == 0, S1 == 0, AP == a1*a3, BP1 == a3, CP0 == -c, 
   CP1 == 1 + a1 + a3, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == b*(1 + b), 
   BPP1 == -2*b, CPP1 == 0, DPP0 == -c, DPP1 == 2*(3 + 2*b), EPP1 == 1, 
   FPP1 == 0, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func28c, {A == a1*b2, B0 == 1 - b1, 
   B1 == 1 + a1 + b2, C1 == -1 - a1 + b2, D1 == -a1, E0 == 1, E1 == 1, 
   F1 == -1, G1 == 0, H0 == 0, H1 == 0, L0 == -2, L1 == -1, S1 == -1, 
   AP == a1*a2, BP1 == a2, CP0 == 1 - b2, CP1 == 1 + a1 + a2, DP1 == 0, 
   EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == -1, LP1 == 0, 
   SP0 == 1, SP1 == 0, APP == b1*(1 + b1), BPP1 == -2*b1, CPP1 == 0, 
   DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 0, GPP0 == 1, 
   GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == -1, SPP1 == 0, SPP2 == 1}}, 
 {func29b, {A == b*(1 + b), B0 == -c1, B1 == 2*(3 + 2*b), C1 == 2*(1 + b), 
   D1 == -2*b, E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == 0, H1 == 4, 
   L0 == 0, L1 == -4, S1 == -2, AP == a1*b, BP1 == 2*a1, CP0 == -c2, 
   CP1 == 1 + a1 + b, DP1 == -a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == -1, APP == a2*a3, 
   BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, DPP1 == 1 + a2 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -2, 
   SPP1 == 0, SPP2 == -1}}, {func29c, {A == a1*(1 + a1), B0 == -c1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*b, 
   BP1 == 2*b, CP0 == -c2, CP1 == 1 + a1 + b, DP1 == -a1, EP1 == 0, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == -2, SP0 == 0, 
   SP1 == -1, APP == a2*a3, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func29d, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == a3*b, 
   BPP1 == 0, CPP1 == -a3, DPP0 == -c2, DPP1 == 1 + a3 + b, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == -1, SPP2 == 0}}, {func29e, {A == a1*(1 + a1), B0 == -c1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, 
   FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, 
   SP1 == 0, APP == a3*b, BPP1 == 0, CPP1 == -a3, DPP0 == -c2, 
   DPP1 == 1 + a3 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == -1, SPP2 == 0}}, 
 {func29f, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == -1, H1 == 4, L0 == 0, L1 == -4, S1 == -2, AP == b1*b2, 
   BP1 == -2 - b1 + 2*b2, CP0 == -c, CP1 == 1 + b1 + b2, DP1 == -b2, 
   EP1 == -2, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 1, 
   SP0 == 0, SP1 == -1, APP == a1*a2, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b1, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == -2, SPP1 == 0, SPP2 == -1}}, 
 {func29g, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == -1, L1 == -4, S1 == -2, AP == a1*b1, BP1 == 2*a1, 
   CP0 == -c, CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == -1, 
   APP == -(a2*b2), BPP1 == a2, CPP1 == 0, DPP0 == -1 + b1, 
   DPP1 == -1 - a2 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == -1, 
   HPP1 == 0, LPP1 == 1, LPP2 == 2, SPP1 == 0, SPP2 == 1}}, 
 {func29h, {A == b1*(1 + b1), B0 == -c, B1 == 2*(3 + 2*b1), C1 == 2*(1 + b1), 
   D1 == -2*b1, E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == 0, H1 == 4, 
   L0 == 0, L1 == -4, S1 == -2, AP == a1*b1, BP1 == 2*a1, CP0 == 1 - b2, 
   CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == -1, APP == -(a2*b2), 
   BPP1 == 0, CPP1 == a2, DPP0 == -1 + b1, DPP1 == -1 - a2 - b2, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == -1, HPP1 == 0, LPP1 == 0, LPP2 == 2, 
   SPP1 == 1, SPP2 == 1}}, {func29i, {A == a1*(1 + a1), B0 == 1 - b2, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*b1, 
   BP1 == 2*b1, CP0 == -c, CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == 0, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == -2, SP0 == 0, 
   SP1 == -1, APP == a2*b2, BPP1 == -a2, CPP1 == 0, DPP0 == 1 - b1, 
   DPP1 == 1 + a2 + b2, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func29j, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), 
   D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, H1 == 4, L0 == 0, 
   L1 == 0, S1 == 0, AP == a1*b1, BP1 == 2*b1, CP0 == 1 - b2, 
   CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == -2, SP0 == -1, SP1 == -1, APP == -(a2*b2), 
   BPP1 == 0, CPP1 == a2, DPP0 == -1 + b1, DPP1 == -1 - a2 - b2, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == -1, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == 1, SPP2 == 1}}, {func29k, {A == a1*(1 + a1), B0 == 1 - b1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == -1, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*b1, 
   BP1 == -2 - a1 + 2*b1, CP0 == 1 - b2, CP1 == 1 + a1 + b1, DP1 == 0, 
   EP1 == -2, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, 
   SP0 == -1, SP1 == 0, APP == a2*b2, BPP1 == 0, CPP1 == -a2, DPP0 == -c, 
   DPP1 == 1 + a2 + b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == -1, SPP2 == 0}}, 
 {func29l, {A == a1*(1 + a1), B0 == 1 - b2, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b1, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == b1*b2, 
   BPP1 == -b1, CPP1 == -b2, DPP0 == -c, DPP1 == 1 + b1 + b2, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 1, LPP1 == -1, LPP2 == 0, 
   SPP1 == -1, SPP2 == 0}}, {func29m, {A == b1*(1 + b1), B0 == 1 - b2, 
   B1 == 2*(3 + 2*b1), C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == -1, H1 == 4, L0 == 0, L1 == -4, S1 == -2, 
   AP == b1*b2, BP1 == -2 - b1 + 2*b2, CP0 == 1 - b3, CP1 == 1 + b1 + b2, 
   DP1 == -b2, EP1 == -2, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, 
   LP1 == 1, SP0 == -1, SP1 == -1, APP == -(a*b3), BPP1 == 0, CPP1 == a, 
   DPP0 == -1 + b1, DPP1 == -1 - a - b3, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 0, LPP2 == 2, SPP1 == 1, SPP2 == 1}}, 
 {func29n, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == -1, L1 == -4, S1 == -2, AP == a*b1, BP1 == 2*a, 
   CP0 == 1 - b3, CP1 == 1 + a + b1, DP1 == -a, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == -1, 
   APP == b2*b3, BPP1 == -b3, CPP1 == -b2, DPP0 == 1 - b1, 
   DPP1 == 1 + b2 + b3, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 1, LPP1 == -1, LPP2 == -2, SPP1 == -1, SPP2 == -1}}, 
 {func29o, {A == a*(1 + a), B0 == 1 - b2, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, H1 == 4, L0 == -1, 
   L1 == 0, S1 == 0, AP == a*b1, BP1 == 2*b1, CP0 == 1 - b3, 
   CP1 == 1 + a + b1, DP1 == -a, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == -2, SP0 == -1, SP1 == -1, APP == -(b2*b3), 
   BPP1 == b3, CPP1 == b2, DPP0 == -1 + b1, DPP1 == -1 - b2 - b3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == -1, HPP1 == -1, LPP1 == 1, LPP2 == 0, 
   SPP1 == 1, SPP2 == 1}}, {func30b, {A == b*(1 + b), B0 == -c, 
   B1 == 2*(3 + 2*b), C1 == 2*(1 + b), D1 == -2*b, E0 == -1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == -1, H1 == 4, L0 == 0, L1 == -4, S1 == -2, 
   AP == a1*b, BP1 == 2*a1, CP0 == -c, CP1 == 1 + a1 + b, DP1 == -a1, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == -1, LP1 == 0, 
   SP0 == 0, SP1 == -1, APP == a2*a3, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == -2, SPP1 == 0, SPP2 == -1}}, 
 {func30c, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), 
   D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, H1 == 4, L0 == 0, 
   L1 == 0, S1 == 0, AP == a1*b, BP1 == 2*b, CP0 == -c, CP1 == 1 + a1 + b, 
   DP1 == -a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == -1, 
   LP1 == -2, SP0 == 0, SP1 == -1, APP == a2*a3, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func30d, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 1, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 1, LP1 == 0, SP0 == -1, SP1 == 0, APP == a3*b, 
   BPP1 == -a3, CPP1 == -a3, DPP0 == -c, DPP1 == 1 + a3 + b, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, 
   SPP1 == -1, SPP2 == 0}}, {func30e, {A == b2*(1 + b2), B0 == 1 - b1, 
   B1 == 2*(3 + 2*b2), C1 == 2*(1 + b2), D1 == -2*b2, E0 == 1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == 1, H1 == 4, L0 == -1, L1 == -4, S1 == -2, 
   AP == a1*b2, BP1 == 2*a1, CP0 == 1 - b1, CP1 == 1 + a1 + b2, DP1 == -a1, 
   EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 1, LP1 == 0, 
   SP0 == -1, SP1 == -1, APP == -(a2*b1), BPP1 == a2, CPP1 == a2, 
   DPP0 == -1 + b2, DPP1 == -1 - a2 - b1, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 2, SPP1 == 1, SPP2 == 1}}, 
 {func30f, {A == a1*(1 + a1), B0 == 1 - b1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 1, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*b2, BP1 == 2*b2, 
   CP0 == 1 - b1, CP1 == 1 + a1 + b2, DP1 == -a1, EP1 == 0, FP0 == 1, 
   FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 1, LP1 == -2, SP0 == -1, SP1 == -1, 
   APP == -(a2*b1), BPP1 == a2, CPP1 == a2, DPP0 == -1 + b2, 
   DPP1 == -1 - a2 - b1, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == -1, 
   HPP1 == 0, LPP1 == 1, LPP2 == 0, SPP1 == 1, SPP2 == 1}}, 
 {func31a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c2, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == 0, APP == a3*a4, BPP1 == 0, 
   CPP1 == 0, DPP0 == -c1, DPP1 == 1 + a3 + a4, EPP1 == 0, FPP1 == 0, 
   GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 0, 
   SPP2 == 0}}, {func31b, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == a3*b, 
   BPP1 == 0, CPP1 == -a3, DPP0 == -c, DPP1 == 1 + a3 + b, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == -1, SPP2 == 0}}, {func31c, {A == a1*(1 + a1), B0 == 1 - b, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == -1, H1 == 4, L0 == 1, L1 == 0, S1 == 0, AP == a1*b, 
   BP1 == -2 - a1 + 2*b, CP0 == -c, CP1 == 1 + a1 + b, DP1 == -a1, EP1 == -2, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == -2, SP0 == 0, 
   SP1 == -1, APP == a2*a3, BPP1 == 0, CPP1 == 0, DPP0 == 1 - b, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 1, SPP1 == 0, SPP2 == -1}}, 
 {func31d, {A == a1*(1 + a1), B0 == 1 - b1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, 
   H1 == 4, L0 == 1, L1 == 0, S1 == 0, AP == a1*b1, BP1 == -2 - a1 + 2*b1, 
   CP0 == 1 - b2, CP1 == 1 + a1 + b1, DP1 == -a1, EP1 == -2, FP0 == 1, 
   FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == -2, SP0 == -1, SP1 == -1, 
   APP == -(a2*b2), BPP1 == 0, CPP1 == a2, DPP0 == -1 + b1, 
   DPP1 == -1 - a2 - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == -1, 
   HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 1, SPP2 == 1}}, 
 {func32a, {A == a1*(1 + a1), B0 == -c2, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c1, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == a3*a4, 
   BPP1 == 0, CPP1 == 0, DPP0 == -c1, DPP1 == 1 + a3 + a4, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func32b, {A == a1*(1 + a1), B0 == 1 - b, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == -1, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*b, 
   BP1 == -2 - a1 + 2*b, CP0 == -c, CP1 == 1 + a1 + b, DP1 == 0, EP1 == -2, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 0, SP0 == -1, 
   SP1 == 0, APP == a2*a3, BPP1 == 0, CPP1 == 0, DPP0 == -c, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == -1}}, 
 {func32c, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == a3*b, 
   BPP1 == -a3, CPP1 == 0, DPP0 == -c, DPP1 == 1 + a3 + b, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func33a, {A == a1*(1 + a1), B0 == -c, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == -1, H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == -c, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == -1, 
   FP1 == 1, GP1 == 0, HP1 == 2, HP2 == -1, LP1 == 0, SP0 == -1, SP1 == 0, 
   APP == a3*b, BPP1 == 0, CPP1 == 0, DPP0 == -c, DPP1 == 1 + a3 + b, 
   EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, 
   LPP2 == -1, SPP1 == 0, SPP2 == -1}}, 
 {func34b, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, 
   D1 == 0, E0 == 1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == -2, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == 1 + a1 + a2, CP0 == -c1, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == 0, APP == b*(1 + b), 
   BPP1 == -2*b, CPP1 == 0, DPP0 == -c2, DPP1 == 2*(3 + 2*b), EPP1 == 1, 
   FPP1 == 0, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, 
   SPP1 == 0, SPP2 == 0}}, {func34c, {A == a*b, B0 == 1 - b1, 
   B1 == 1 + a + b, C1 == 1 + a + b, D1 == -a, E0 == 1, E1 == 1, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 2, L0 == -2, L1 == -1, S1 == -1, AP == a*b, 
   BP1 == 1 + a + b, CP0 == -c, CP1 == 1 + a + b, DP1 == -a, EP1 == 1, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == -1, SP0 == 0, 
   SP1 == -1, APP == b1*(1 + b1), BPP1 == -2*b1, CPP1 == 0, DPP0 == 1 - b, 
   DPP1 == 2*(3 + 2*b1), EPP1 == 1, FPP1 == 0, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == -4, LPP2 == -1, SPP1 == 0, SPP2 == -1}}, 
 {func35b, {A == a1*a2, B0 == 1 - b, B1 == 1 + a1 + a2, C1 == 1 + a1 + a2, 
   D1 == 0, E0 == 1, E1 == 1, F1 == 1, G1 == 0, H0 == 0, H1 == 2, L0 == -2, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == 1 + a1 + a2, CP0 == -c, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 1, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == b*(1 + b), 
   BPP1 == -2*b, CPP1 == 0, DPP0 == -c, DPP1 == 2*(3 + 2*b), EPP1 == 1, 
   FPP1 == 0, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func36a, {A == a1*(1 + a1), B0 == -c1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == -c2, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == 0, 
   SP1 == 1, APP == a2*a3, BPP1 == 0, CPP1 == a3, DPP0 == -c3, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func36b, {A == b*(1 + b), B0 == -c1, B1 == 2*(3 + 2*b), C1 == 2*(1 + b), 
   D1 == -2*b, E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == 0, H1 == 4, 
   L0 == 0, L1 == -4, S1 == -2, AP == a1*b, BP1 == 2*a1, CP0 == -c2, 
   CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -1, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == 0, SP1 == 0, APP == a1*a2, 
   BPP1 == 0, CPP1 == a2, DPP0 == 1 - b, DPP1 == 1 + a1 + a2, EPP1 == 0, 
   FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -2, 
   SPP1 == 1, SPP2 == -1}}, {func36c, {A == a1*(1 + a1), B0 == 1 - b, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == -1, H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*b, 
   BP1 == -2 - a1 + 2*b, CP0 == -c1, CP1 == 1 + a1 + b, DP1 == a1, EP1 == -2, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 2, SP0 == 0, 
   SP1 == 1, APP == a2*b, BPP1 == -a2, CPP1 == a2, DPP0 == -c2, 
   DPP1 == 1 + a2 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == -1, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func36d, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c1, 
   CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 2, SP0 == 0, SP1 == 1, APP == a2*b, 
   BPP1 == -a2, CPP1 == b, DPP0 == -c2, DPP1 == 1 + a2 + b, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == -1, LPP1 == -1, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func36e, {A == a1*(1 + a1), B0 == -c1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, 
   FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == -1, 
   SP1 == 1, APP == a2*b, BPP1 == 0, CPP1 == -1 - a2 + b, DPP0 == -c2, 
   DPP1 == 1 + a2 + b, EPP1 == 0, FPP1 == -1, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func36f, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == -1, H1 == 4, L0 == -1, L1 == -4, S1 == -2, AP == b1*b2, 
   BP1 == -2 - b1 + 2*b2, CP0 == -c, CP1 == 1 + b1 + b2, DP1 == -1 + b1 - b2, 
   EP1 == -2, FP0 == -1, FP1 == 1, GP1 == -1, HP1 == 1, HP2 == 0, LP1 == 3, 
   SP0 == 0, SP1 == 0, APP == -(a*b2), BPP1 == a, CPP1 == -a, 
   DPP0 == -1 + b1, DPP1 == -1 - a - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 2, SPP1 == -1, SPP2 == 1}}, 
 {func36g, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == -1, L1 == -4, S1 == -2, AP == a*b1, BP1 == 2*a, 
   CP0 == -c, CP1 == 1 + a + b1, DP1 == -1 - a + b1, EP1 == 0, FP0 == -1, 
   FP1 == 1, GP1 == -1, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == 0, SP1 == 0, 
   APP == -(a*b2), BPP1 == a, CPP1 == -b2, DPP0 == -1 + b1, 
   DPP1 == -1 - a - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == -1, 
   HPP1 == 1, LPP1 == 1, LPP2 == 2, SPP1 == -1, SPP2 == 1}}, 
 {func36h, {A == b1*(1 + b1), B0 == -c, B1 == 2*(3 + 2*b1), C1 == 2*(1 + b1), 
   D1 == -2*b1, E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == 0, H1 == 4, 
   L0 == 0, L1 == -4, S1 == -2, AP == a*b1, BP1 == 2*a, CP0 == 1 - b2, 
   CP1 == 1 + a + b1, DP1 == -1 - a + b1, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == -1, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == -1, SP1 == 0, 
   APP == -(a*b2), BPP1 == 0, CPP1 == 1 + a - b2, DPP0 == -1 + b1, 
   DPP1 == -1 - a - b2, EPP1 == 0, FPP1 == 1, GPP0 == -1, GPP1 == -1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 2, SPP1 == 0, SPP2 == 1}}, 
 {func36i, {A == a*(1 + a), B0 == 1 - b1, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, H1 == 4, L0 == -1, 
   L1 == 0, S1 == 0, AP == a*b1, BP1 == -2 - a + 2*b1, CP0 == 1 - b2, 
   CP1 == 1 + a + b1, DP1 == a, EP1 == -2, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == 0, LP1 == 2, SP0 == -1, SP1 == 1, APP == b1*b2, 
   BPP1 == -b2, CPP1 == -1 - b1 + b2, DPP0 == -c, DPP1 == 1 + b1 + b2, 
   EPP1 == 0, FPP1 == -1, GPP0 == -1, GPP1 == 1, HPP1 == 1, LPP1 == -1, 
   LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func36j, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == -1, H1 == 4, L0 == -1, L1 == -4, S1 == -2, AP == b1*b2, 
   BP1 == -2 - b1 + 2*b2, CP0 == 1 - b3, CP1 == 1 + b1 + b2, 
   DP1 == -1 + b1 - b2, EP1 == -2, FP0 == 1, FP1 == 1, GP1 == -1, HP1 == 1, 
   HP2 == 0, LP1 == 3, SP0 == -1, SP1 == 0, APP == b2*b3, BPP1 == -b3, 
   CPP1 == -1 - b2 + b3, DPP0 == 1 - b1, DPP1 == 1 + b2 + b3, EPP1 == 0, 
   FPP1 == -1, GPP0 == 1, GPP1 == 1, HPP1 == 1, LPP1 == -1, LPP2 == -2, 
   SPP1 == 0, SPP2 == -1}}, {func37a, {A == a1*(1 + a1), B0 == -c1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == -1, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == -1, LP1 == 2, SP0 == 0, 
   SP1 == 1, APP == a2*a3, BPP1 == 0, CPP1 == a3, DPP0 == -c2, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func37b, {A == b*(1 + b), B0 == -c, B1 == 2*(3 + 2*b), C1 == 2*(1 + b), 
   D1 == -2*b, E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == -1, H1 == 4, 
   L0 == 0, L1 == -4, S1 == -2, AP == a1*b, BP1 == 2*a1, CP0 == -c, 
   CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -1, HP1 == 2, HP2 == -1, LP1 == 2, SP0 == 0, SP1 == 0, 
   APP == a1*a2, BPP1 == 0, CPP1 == a2, DPP0 == 1 - b, DPP1 == 1 + a1 + a2, 
   EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, HPP1 == 0, LPP1 == 0, 
   LPP2 == -2, SPP1 == 1, SPP2 == -1}}, 
 {func37c, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 1, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 1, LP1 == 2, SP0 == -1, SP1 == 1, APP == a2*b, 
   BPP1 == -a2, CPP1 == -1 - a2 + b, DPP0 == -c, DPP1 == 1 + a2 + b, 
   EPP1 == 0, FPP1 == -1, GPP0 == -1, GPP1 == 1, HPP1 == -1, LPP1 == -1, 
   LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func37d, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 1, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 1, LP1 == 2, SP0 == -1, SP1 == 1, APP == a2*b, 
   BPP1 == -a2, CPP1 == -1 - a2 + b, DPP0 == -c, DPP1 == 1 + a2 + b, 
   EPP1 == 0, FPP1 == -1, GPP0 == -1, GPP1 == 1, HPP1 == -1, LPP1 == -1, 
   LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func38a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c2, 
   CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 2, SP0 == 0, SP1 == 1, APP == a2*a3, BPP1 == 0, 
   CPP1 == a3, DPP0 == -c1, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, 
   GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 1, 
   SPP2 == 0}}, {func38b, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == -1, SP1 == 1, APP == a2*b, 
   BPP1 == 0, CPP1 == -1 - a2 + b, DPP0 == -c, DPP1 == 1 + a2 + b, EPP1 == 0, 
   FPP1 == -1, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 0, SPP2 == 0}}, {func39a, {A == a1*(1 + a1), B0 == -c2, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == -1, 
   SP1 == 1, APP == a2*a3, BPP1 == 0, CPP1 == a3, DPP0 == -c1, 
   DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func39b, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*b, BP1 == -2 - a1 + 2*b, 
   CP0 == -c, CP1 == 1 + a1 + b, DP1 == a1, EP1 == -2, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 2, SP0 == -1, SP1 == 1, APP == a2*b, 
   BPP1 == -a2, CPP1 == a2, DPP0 == -c, DPP1 == 1 + a2 + b, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == -1, LPP2 == 0, 
   SPP1 == 1, SPP2 == -1}}, {func39c, {A == a1*(1 + a1), B0 == 1 - b, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == -c, CP1 == 1 + a1 + a2, DP1 == a1, EP1 == 0, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 2, SP0 == -1, 
   SP1 == 1, APP == a2*b, BPP1 == -a2, CPP1 == b, DPP0 == -c, 
   DPP1 == 1 + a2 + b, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == -1, LPP1 == -1, LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func40a, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), 
   D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, H1 == 4, L0 == -1, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c, CP1 == 1 + a1 + a2, 
   DP1 == a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == -1, 
   LP1 == 2, SP0 == -1, SP1 == 1, APP == a2*a3, BPP1 == 0, CPP1 == a3, 
   DPP0 == -c, DPP1 == 1 + a2 + a3, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == 1, SPP2 == -1}}, 
 {func41a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == 0, L1 == 4, S1 == 2, AP == a1*a2, BP1 == 2*a2, 
   CP0 == -c2, CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == 1, APP == a1*a3, 
   BPP1 == 2*a3, CPP1 == a3, DPP0 == -c3, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 2, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func41b, {A == a1*(1 + a1), B0 == 1 - b, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == 1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == -1, H1 == 4, L0 == 0, L1 == 4, S1 == 2, 
   AP == a1*b, BP1 == -2 - a1 + 2*b, CP0 == -c1, CP1 == 1 + a1 + b, DP1 == b, 
   EP1 == -2, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == -1, 
   SP0 == 0, SP1 == 1, APP == a1*a2, BPP1 == 2*a2, CPP1 == a2, DPP0 == -c2, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 2, LPP2 == 0, SPP1 == 1, SPP2 == 0}}, 
 {func41c, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == 0, L1 == 4, S1 == 2, AP == a1*b, BP1 == 2*b, 
   CP0 == -c2, CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, EP1 == 0, FP0 == -1, 
   FP1 == 1, GP1 == -1, HP1 == 2, HP2 == 0, LP1 == -2, SP0 == 0, SP1 == 0, 
   APP == a1*a2, BPP1 == 2*a2, CPP1 == a2, DPP0 == 1 - b, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 2, LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func41d, {A == a*(1 + a), B0 == 1 - b1, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 2*(1 + a), E0 == 1, E1 == 4, F1 == 1, G1 == 1, H0 == -1, H1 == 4, 
   L0 == 0, L1 == 4, S1 == 2, AP == a*b1, BP1 == -2 - a + 2*b1, 
   CP0 == 1 - b2, CP1 == 1 + a + b1, DP1 == b1, EP1 == -2, FP0 == 1, 
   FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == -1, SP0 == -1, SP1 == 1, 
   APP == a*b2, BPP1 == 2*b2, CPP1 == -1 - a + b2, DPP0 == -c, 
   DPP1 == 1 + a + b2, EPP1 == 0, FPP1 == -1, GPP0 == -1, GPP1 == 1, 
   HPP1 == -2, LPP1 == 2, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func41e, {A == a*(1 + a), B0 == -c, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 2*(1 + a), E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == 0, H1 == 4, 
   L0 == 0, L1 == 4, S1 == 2, AP == a*b1, BP1 == 2*b1, CP0 == 1 - b2, 
   CP1 == 1 + a + b1, DP1 == -1 - a + b1, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == -1, HP1 == 2, HP2 == 0, LP1 == -2, SP0 == -1, SP1 == 0, 
   APP == -(a*b2), BPP1 == -2*b2, CPP1 == 1 + a - b2, DPP0 == -1 + b1, 
   DPP1 == -1 - a - b2, EPP1 == 0, FPP1 == 1, GPP0 == -1, GPP1 == -1, 
   HPP1 == 2, LPP1 == -2, LPP2 == 0, SPP1 == 0, SPP2 == 1}}, 
 {func42a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == -1, H1 == 4, L0 == 0, L1 == 4, S1 == 2, AP == a1*a2, BP1 == 2*a2, 
   CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == -1, LP1 == 0, SP0 == 0, SP1 == 1, APP == a1*a3, 
   BPP1 == 2*a3, CPP1 == a3, DPP0 == -c2, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 2, LPP2 == 0, 
   SPP1 == 1, SPP2 == 0}}, {func42b, {A == a1*(1 + a1), B0 == -c, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == -1, H1 == 4, L0 == 0, L1 == 4, S1 == 2, 
   AP == a1*b, BP1 == 2*b, CP0 == -c, CP1 == 1 + a1 + b, DP1 == -1 - a1 + b, 
   EP1 == 0, FP0 == -1, FP1 == 1, GP1 == -1, HP1 == 2, HP2 == -1, LP1 == -2, 
   SP0 == 0, SP1 == 0, APP == a1*a2, BPP1 == 2*a2, CPP1 == a2, DPP0 == 1 - b, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == 1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 2, LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func42c, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 1, H1 == 4, L0 == -1, L1 == 4, S1 == 2, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 1, LP1 == 0, SP0 == -1, SP1 == 1, APP == a1*b, 
   BPP1 == -2 - a1 + 2*b, CPP1 == -1 - a1 + b, DPP0 == -c, 
   DPP1 == 1 + a1 + b, EPP1 == -2, FPP1 == -1, GPP0 == -1, GPP1 == 1, 
   HPP1 == -3, LPP1 == 1, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func42d, {A == a*(1 + a), B0 == 1 - b1, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 2*(1 + a), E0 == 1, E1 == 4, F1 == 1, G1 == 1, H0 == 1, H1 == 4, 
   L0 == -1, L1 == 4, S1 == 2, AP == a*b2, BP1 == 2*b2, CP0 == 1 - b1, 
   CP1 == 1 + a + b2, DP1 == -1 - a + b2, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == -1, HP1 == 2, HP2 == 1, LP1 == -2, SP0 == -1, SP1 == 0, 
   APP == -(a*b1), BPP1 == 2 + a - 2*b1, CPP1 == 1 + a - b1, DPP0 == -1 + b2, 
   DPP1 == -1 - a - b1, EPP1 == 2, FPP1 == 1, GPP0 == -1, GPP1 == -1, 
   HPP1 == 3, LPP1 == -1, LPP2 == 0, SPP1 == 0, SPP2 == 1}}, 
 {func43a, {A == a1*(1 + a1), B0 == -c2, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == 0, L1 == 4, S1 == 2, AP == a1*a2, BP1 == 2*a2, 
   CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 1, APP == a1*a3, 
   BPP1 == 2*a3, CPP1 == a3, DPP0 == -c1, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 2, LPP2 == 0, 
   SPP1 == 1, SPP2 == -1}}, {func43b, {A == a1*(1 + a1), B0 == 1 - b, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == 1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == -1, H1 == 4, L0 == 0, L1 == 4, S1 == 2, 
   AP == a1*b, BP1 == -2 - a1 + 2*b, CP0 == -c, CP1 == 1 + a1 + b, DP1 == b, 
   EP1 == -2, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == -1, 
   SP0 == -1, SP1 == 1, APP == a1*a2, BPP1 == 2*a2, CPP1 == a2, DPP0 == -c, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == -1, GPP1 == 1, 
   HPP1 == 0, LPP1 == 2, LPP2 == 0, SPP1 == 1, SPP2 == -1}}, 
 {func44a, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), 
   D1 == 2*(1 + a1), E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == -1, H1 == 4, 
   L0 == -1, L1 == 4, S1 == 2, AP == a1*a2, BP1 == 2*a2, CP0 == -c, 
   CP1 == 1 + a1 + a2, DP1 == a2, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == -1, LP1 == 0, SP0 == -1, SP1 == 1, APP == a1*a3, 
   BPP1 == 2*a3, CPP1 == a3, DPP0 == -c, DPP1 == 1 + a1 + a3, EPP1 == 0, 
   FPP1 == 0, GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 2, LPP2 == -1, 
   SPP1 == 1, SPP2 == -1}}, {func45a, {A == a1*(1 + a1), B0 == -c1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == 0, H1 == 4, L0 == 0, L1 == 4, S1 == 2, 
   AP == a1*a2, BP1 == 2*a2, CP0 == -c2, CP1 == 1 + a1 + a2, 
   DP1 == 1 + a1 + a2, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 1, HP1 == 2, 
   HP2 == 0, LP1 == 2, SP0 == 0, SP1 == 2, APP == a1*a2, BPP1 == 2*a2, 
   CPP1 == 1 + a1 + a2, DPP0 == -c3, DPP1 == 1 + a1 + a2, EPP1 == 0, 
   FPP1 == 1, GPP0 == -1, GPP1 == 1, HPP1 == 2, LPP1 == 2, LPP2 == 0, 
   SPP1 == 2, SPP2 == 0}}, {func45b, {A == a*(1 + a), B0 == 1 - b, 
   B1 == 2*(3 + 2*a), C1 == 2*(1 + a), D1 == 2*(1 + a), E0 == 1, E1 == 4, 
   F1 == 1, G1 == 1, H0 == -1, H1 == 4, L0 == -1, L1 == 4, S1 == 2, 
   AP == a*b, BP1 == -2 - a + 2*b, CP0 == -c1, CP1 == 1 + a + b, 
   DP1 == 1 + a + b, EP1 == -2, FP0 == -1, FP1 == 1, GP1 == 1, HP1 == 1, 
   HP2 == 0, LP1 == 1, SP0 == 0, SP1 == 2, APP == a*b, BPP1 == -2 - a + 2*b, 
   CPP1 == 1 + a + b, DPP0 == -c2, DPP1 == 1 + a + b, EPP1 == -2, FPP1 == 1, 
   GPP0 == -1, GPP1 == 1, HPP1 == 1, LPP1 == 1, LPP2 == 0, SPP1 == 2, 
   SPP2 == 0}}, {func46a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == -1, H1 == 4, L0 == 0, L1 == 4, S1 == 2, AP == a1*a2, BP1 == 2*a2, 
   CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == 1 + a1 + a2, EP1 == 0, FP0 == -1, 
   FP1 == 1, GP1 == 1, HP1 == 2, HP2 == -1, LP1 == 2, SP0 == 0, SP1 == 2, 
   APP == a1*a2, BPP1 == 2*a2, CPP1 == 1 + a1 + a2, DPP0 == -c2, 
   DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 1, GPP0 == -1, GPP1 == 1, 
   HPP1 == 2, LPP1 == 2, LPP2 == 0, SPP1 == 2, SPP2 == 0}}, 
 {func47b, {A == a1*a2, B0 == 1 - b1, B1 == 1 + a1 + a2, C1 == 0, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == -2, H1 == 0, L0 == 0, L1 == 0, 
   S1 == 0, AP == b1*(1 + b1), BP1 == -2*b1, CP0 == 1 - b2, 
   CP1 == 2*(3 + 2*b1), DP1 == 0, EP1 == 1, FP0 == 1, FP1 == 4, GP1 == 0, 
   HP1 == -4, HP2 == 0, LP1 == 0, SP0 == -2, SP1 == 0, APP == b2*(1 + b2), 
   BPP1 == 0, CPP1 == -2*b2, DPP0 == -c, DPP1 == 2*(3 + 2*b2), EPP1 == 0, 
   FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == -4, SPP2 == 0}}, {func47c, {A == a*b3, B0 == 1 - b1, 
   B1 == 1 + a + b3, C1 == 0, D1 == -a, E0 == 1, E1 == 1, F1 == 0, G1 == 0, 
   H0 == -2, H1 == 0, L0 == 0, L1 == -1, S1 == 0, AP == b1*(1 + b1), 
   BP1 == -2*b1, CP0 == 1 - b2, CP1 == 2*(3 + 2*b1), DP1 == 0, EP1 == 1, 
   FP0 == 1, FP1 == 4, GP1 == 0, HP1 == -4, HP2 == 0, LP1 == 0, SP0 == -2, 
   SP1 == 0, APP == b2*(1 + b2), BPP1 == 0, CPP1 == -2*b2, DPP0 == 1 - b3, 
   DPP1 == 2*(3 + 2*b2), EPP1 == 0, FPP1 == 1, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == 0, LPP2 == -1, SPP1 == -4, SPP2 == 0}}, 
 {func48b, {A == a1*a2, B0 == 1 - b2, B1 == 1 + a1 + a2, C1 == 0, D1 == 0, 
   E0 == 1, E1 == 1, F1 == 0, G1 == 0, H0 == 1, H1 == 0, L0 == -2, L1 == 0, 
   S1 == 0, AP == b1*(1 + b1), BP1 == 0, CP0 == 1 - b2, CP1 == 2*(3 + 2*b1), 
   DP1 == -2*b1, EP1 == 0, FP0 == 1, FP1 == 4, GP1 == 1, HP1 == 0, HP2 == 1, 
   LP1 == 0, SP0 == -2, SP1 == -4, APP == b2*(1 + b2), BPP1 == -2*b2, 
   CPP1 == -2*b2, DPP0 == 1 - b1, DPP1 == 2*(3 + 2*b2), EPP1 == 1, FPP1 == 1, 
   GPP0 == 1, GPP1 == 4, HPP1 == 2, LPP1 == -4, LPP2 == 0, SPP1 == -4, 
   SPP2 == -2}}, {func49b, {A == a1*(1 + a1), B0 == 1 - b, 
   B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == -2, L1 == 0, S1 == 0, AP == a1*a2, 
   BP1 == 2*a2, CP0 == -c1, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, 
   FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, 
   SP1 == 0, APP == b*(1 + b), BPP1 == -2*b, CPP1 == 0, DPP0 == -c2, 
   DPP1 == 2*(3 + 2*b), EPP1 == 1, FPP1 == 0, GPP0 == -1, GPP1 == 4, 
   HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, SPP2 == 0}}, 
 {func49c, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -2, SP1 == 0, 
   APP == b*(1 + b), BPP1 == 0, CPP1 == -2*b, DPP0 == -c2, 
   DPP1 == 2*(3 + 2*b), EPP1 == 0, FPP1 == 1, GPP0 == -1, GPP1 == 4, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == -4, SPP2 == 0}}, 
 {func49d, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == -2, L1 == -4, S1 == -2, AP == a*b1, BP1 == 2*a, 
   CP0 == -c, CP1 == 1 + a + b1, DP1 == -a, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == 0, SP1 == -1, 
   APP == b2*(1 + b2), BPP1 == -2*b2, CPP1 == 0, DPP0 == 1 - b1, 
   DPP1 == 2*(3 + 2*b2), EPP1 == 1, FPP1 == 0, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == -4, LPP2 == -2, SPP1 == 0, SPP2 == -1}}, 
 {func49e, {A == a*(1 + a), B0 == 1 - b2, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, H1 == 4, L0 == -2, 
   L1 == 0, S1 == 0, AP == a*b1, BP1 == 2*b1, CP0 == -c, CP1 == 1 + a + b1, 
   DP1 == -a, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, 
   LP1 == -2, SP0 == 0, SP1 == -1, APP == b2*(1 + b2), BPP1 == -2*b2, 
   CPP1 == 0, DPP0 == 1 - b1, DPP1 == 2*(3 + 2*b2), EPP1 == 1, FPP1 == 0, 
   GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, SPP1 == 0, 
   SPP2 == -1}}, {func49f, {A == b1*(1 + b1), B0 == -c, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == -1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 0, H1 == 4, L0 == 0, L1 == -4, S1 == -2, AP == a*b1, BP1 == 2*a, 
   CP0 == 1 - b2, CP1 == 1 + a + b1, DP1 == -a, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -2, SP1 == -1, 
   APP == b2*(1 + b2), BPP1 == 0, CPP1 == -2*b2, DPP0 == 1 - b1, 
   DPP1 == 2*(3 + 2*b2), EPP1 == 0, FPP1 == 1, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == 0, LPP2 == -2, SPP1 == -4, SPP2 == -1}}, 
 {func49g, {A == a*(1 + a), B0 == 1 - b2, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, H1 == 4, L0 == 0, 
   L1 == 0, S1 == 0, AP == a*b2, BP1 == -2 - a + 2*b2, CP0 == 1 - b1, 
   CP1 == 1 + a + b2, DP1 == 0, EP1 == -2, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 1, HP2 == 0, LP1 == 0, SP0 == -2, SP1 == 0, APP == b1*(1 + b1), 
   BPP1 == 0, CPP1 == -2*b1, DPP0 == -c, DPP1 == 2*(3 + 2*b1), EPP1 == 0, 
   FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == 0, LPP2 == 0, 
   SPP1 == -4, SPP2 == 0}}, {func49h, {A == a*(1 + a), B0 == -c, 
   B1 == 2*(3 + 2*a), C1 == 2*(1 + a), D1 == 0, E0 == -1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == 0, H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a*b2, 
   BP1 == 2*b2, CP0 == 1 - b1, CP1 == 1 + a + b2, DP1 == -a, EP1 == 0, 
   FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == 0, LP1 == -2, SP0 == -2, 
   SP1 == -1, APP == b1*(1 + b1), BPP1 == 0, CPP1 == -2*b1, DPP0 == 1 - b2, 
   DPP1 == 2*(3 + 2*b1), EPP1 == 0, FPP1 == 1, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == 0, LPP2 == 0, SPP1 == -4, SPP2 == -1}}, 
 {func49i, {A == b1*(1 + b1), B0 == 1 - b3, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == -1, H1 == 4, L0 == 0, L1 == -4, S1 == -2, AP == b1*b3, 
   BP1 == -2 - b1 + 2*b3, CP0 == 1 - b2, CP1 == 1 + b1 + b3, DP1 == -b3, 
   EP1 == -2, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == 1, 
   SP0 == -2, SP1 == -1, APP == b2*(1 + b2), BPP1 == 0, CPP1 == -2*b2, 
   DPP0 == 1 - b1, DPP1 == 2*(3 + 2*b2), EPP1 == 0, FPP1 == 1, GPP0 == 1, 
   GPP1 == 4, HPP1 == 0, LPP1 == 0, LPP2 == -2, SPP1 == -4, SPP2 == -1}}, 
 {func50b, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 1, 
   H1 == 4, L0 == -2, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, 
   CP0 == 1 - b, CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 1, LP1 == 0, SP0 == -2, SP1 == 0, 
   APP == b*(1 + b), BPP1 == -2*b, CPP1 == -2*b, DPP0 == -c, 
   DPP1 == 2*(3 + 2*b), EPP1 == 1, FPP1 == 1, GPP0 == -1, GPP1 == 4, 
   HPP1 == 2, LPP1 == -4, LPP2 == 0, SPP1 == -4, SPP2 == 0}}, 
 {func50c, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == 1, H1 == 4, L0 == -2, L1 == -4, S1 == -2, AP == a*b1, BP1 == 2*a, 
   CP0 == 1 - b2, CP1 == 1 + a + b1, DP1 == -a, EP1 == 0, FP0 == 1, FP1 == 1, 
   GP1 == 0, HP1 == 2, HP2 == 1, LP1 == 0, SP0 == -2, SP1 == -1, 
   APP == b2*(1 + b2), BPP1 == -2*b2, CPP1 == -2*b2, DPP0 == 1 - b1, 
   DPP1 == 2*(3 + 2*b2), EPP1 == 1, FPP1 == 1, GPP0 == 1, GPP1 == 4, 
   HPP1 == 2, LPP1 == -4, LPP2 == -2, SPP1 == -4, SPP2 == -1}}, 
 {func50d, {A == a*(1 + a), B0 == 1 - b1, B1 == 2*(3 + 2*a), C1 == 2*(1 + a), 
   D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 1, H1 == 4, L0 == -2, 
   L1 == 0, S1 == 0, AP == a*b2, BP1 == 2*b2, CP0 == 1 - b1, 
   CP1 == 1 + a + b2, DP1 == -a, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 1, LP1 == -2, SP0 == -2, SP1 == -1, APP == b1*(1 + b1), 
   BPP1 == -2*b1, CPP1 == -2*b1, DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), 
   EPP1 == 1, FPP1 == 1, GPP0 == 1, GPP1 == 4, HPP1 == 2, LPP1 == -4, 
   LPP2 == 0, SPP1 == -4, SPP2 == -1}}, 
 {func51b, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), 
   D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, H1 == 4, L0 == -1, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == 1 - b, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == 1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -2, SP1 == 0, APP == b*(1 + b), 
   BPP1 == 0, CPP1 == -2*b, DPP0 == -c, DPP1 == 2*(3 + 2*b), EPP1 == 0, 
   FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == -4, SPP2 == 0}}, {func51c, {A == a*(1 + a), B0 == 1 - b2, 
   B1 == 2*(3 + 2*a), C1 == 2*(1 + a), D1 == 0, E0 == 1, E1 == 4, F1 == 1, 
   G1 == 0, H0 == -1, H1 == 4, L0 == 1, L1 == 0, S1 == 0, AP == a*b2, 
   BP1 == -2 - a + 2*b2, CP0 == 1 - b1, CP1 == 1 + a + b2, DP1 == -a, 
   EP1 == -2, FP0 == 1, FP1 == 1, GP1 == 0, HP1 == 1, HP2 == 0, LP1 == -2, 
   SP0 == -2, SP1 == -1, APP == b1*(1 + b1), BPP1 == 0, CPP1 == -2*b1, 
   DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b1), EPP1 == 0, FPP1 == 1, GPP0 == 1, 
   GPP1 == 4, HPP1 == 0, LPP1 == 0, LPP2 == 1, SPP1 == -4, SPP2 == -1}}, 
 {func52b, {A == a1*(1 + a1), B0 == 1 - b, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -2, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c, 
   CP1 == 1 + a1 + a2, DP1 == 0, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 0, SP0 == -1, SP1 == 0, APP == b*(1 + b), 
   BPP1 == -2*b, CPP1 == 0, DPP0 == -c, DPP1 == 2*(3 + 2*b), EPP1 == 1, 
   FPP1 == 0, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, 
   SPP1 == 0, SPP2 == -1}}, {func53b, {A == b*(1 + b), B0 == -c1, 
   B1 == 2*(3 + 2*b), C1 == 2*(3 + 2*b), D1 == -2*b, E0 == -1, E1 == 4, 
   F1 == 4, G1 == 1, H0 == 0, H1 == 8, L0 == 0, L1 == -4, S1 == -4, 
   AP == b*(1 + b), BP1 == 2*(3 + 2*b), CP0 == -c2, CP1 == 2*(3 + 2*b), 
   DP1 == -2*b, EP1 == 4, FP0 == -1, FP1 == 4, GP1 == 1, HP1 == 8, HP2 == 0, 
   LP1 == -4, SP0 == 0, SP1 == -4, APP == a1*a2, BPP1 == 0, CPP1 == 0, 
   DPP0 == 1 - b, DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 0, LPP2 == -2, SPP1 == 0, SPP2 == -2}}, 
 {func53c, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(3 + 2*b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 4, G1 == 1, 
   H0 == 0, H1 == 8, L0 == -1, L1 == -4, S1 == -4, AP == b1*(1 + b1), 
   BP1 == 2*(3 + 2*b1), CP0 == -c, CP1 == 2*(3 + 2*b1), DP1 == -2*b1, 
   EP1 == 4, FP0 == -1, FP1 == 4, GP1 == 1, HP1 == 8, HP2 == 0, LP1 == -4, 
   SP0 == 0, SP1 == -4, APP == -(a*b2), BPP1 == a, CPP1 == 0, 
   DPP0 == -1 + b1, DPP1 == -1 - a - b2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == -1, HPP1 == 0, LPP1 == 1, LPP2 == 2, SPP1 == 0, SPP2 == 2}}, 
 {func53d, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(3 + 2*b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 4, G1 == 1, 
   H0 == 0, H1 == 8, L0 == -1, L1 == -4, S1 == -4, AP == b1*(1 + b1), 
   BP1 == 2*(3 + 2*b1), CP0 == 1 - b3, CP1 == 2*(3 + 2*b1), DP1 == -2*b1, 
   EP1 == 4, FP0 == 1, FP1 == 4, GP1 == 1, HP1 == 8, HP2 == 0, LP1 == -4, 
   SP0 == -1, SP1 == -4, APP == b2*b3, BPP1 == -b3, CPP1 == -b2, 
   DPP0 == 1 - b1, DPP1 == 1 + b2 + b3, EPP1 == 0, FPP1 == 0, GPP0 == 1, 
   GPP1 == 1, HPP1 == 1, LPP1 == -1, LPP2 == -2, SPP1 == -1, SPP2 == -2}}, 
 {func54a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c2, 
   CP1 == 1 + a1 + a2, DP1 == 2*a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 4, SP0 == 0, SP1 == 2, APP == a2*(1 + a2), 
   BPP1 == 0, CPP1 == 2*(1 + a2), DPP0 == -c3, DPP1 == 2*(3 + 2*a2), 
   EPP1 == 0, FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == 0, 
   LPP2 == 0, SPP1 == 4, SPP2 == 0}}, 
 {func54b, {A == b*(1 + b), B0 == -c1, B1 == 2*(3 + 2*b), C1 == 2*(1 + b), 
   D1 == -2*b, E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == 0, H1 == 4, 
   L0 == 0, L1 == -4, S1 == -2, AP == a*b, BP1 == 2*a, CP0 == -c2, 
   CP1 == 1 + a + b, DP1 == -2 - a + 2*b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -2, HP1 == 2, HP2 == 0, LP1 == 4, SP0 == 0, SP1 == 1, 
   APP == a*(1 + a), BPP1 == 0, CPP1 == 2*(1 + a), DPP0 == 1 - b, 
   DPP1 == 2*(3 + 2*a), EPP1 == 0, FPP1 == 1, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == 0, LPP2 == -2, SPP1 == 4, SPP2 == -1}}, 
 {func54c, {A == b1*(1 + b1), B0 == 1 - b2, B1 == 2*(3 + 2*b1), 
   C1 == 2*(1 + b1), D1 == -2*b1, E0 == 1, E1 == 4, F1 == 1, G1 == 1, 
   H0 == -1, H1 == 4, L0 == -2, L1 == -4, S1 == -2, AP == b1*b2, 
   BP1 == -2 - b1 + 2*b2, CP0 == -c, CP1 == 1 + b1 + b2, 
   DP1 == -2 + 2*b1 - b2, EP1 == -2, FP0 == -1, FP1 == 1, GP1 == -2, 
   HP1 == 1, HP2 == 0, LP1 == 5, SP0 == 0, SP1 == 1, APP == b2*(1 + b2), 
   BPP1 == -2*b2, CPP1 == 2*(1 + b2), DPP0 == 1 - b1, DPP1 == 2*(3 + 2*b2), 
   EPP1 == 1, FPP1 == 1, GPP0 == 1, GPP1 == 4, HPP1 == -2, LPP1 == -4, 
   LPP2 == -2, SPP1 == 4, SPP2 == -1}}, 
 {func55a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, 
   H1 == 4, L0 == 0, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c1, 
   CP1 == 1 + a1 + a2, DP1 == 2*a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == -1, LP1 == 4, SP0 == 0, SP1 == 2, APP == a2*(1 + a2), 
   BPP1 == 0, CPP1 == 2*(1 + a2), DPP0 == -c2, DPP1 == 2*(3 + 2*a2), 
   EPP1 == 0, FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == 0, 
   LPP2 == 0, SPP1 == 4, SPP2 == 0}}, 
 {func55b, {A == b*(1 + b), B0 == -c, B1 == 2*(3 + 2*b), C1 == 2*(1 + b), 
   D1 == -2*b, E0 == -1, E1 == 4, F1 == 1, G1 == 1, H0 == -1, H1 == 4, 
   L0 == 0, L1 == -4, S1 == -2, AP == a*b, BP1 == 2*a, CP0 == -c, 
   CP1 == 1 + a + b, DP1 == -2 - a + 2*b, EP1 == 0, FP0 == -1, FP1 == 1, 
   GP1 == -2, HP1 == 2, HP2 == -1, LP1 == 4, SP0 == 0, SP1 == 1, 
   APP == a*(1 + a), BPP1 == 0, CPP1 == 2*(1 + a), DPP0 == 1 - b, 
   DPP1 == 2*(3 + 2*a), EPP1 == 0, FPP1 == 1, GPP0 == 1, GPP1 == 4, 
   HPP1 == 0, LPP1 == 0, LPP2 == -2, SPP1 == 4, SPP2 == -1}}, 
 {func56a, {A == a1*(1 + a1), B0 == -c1, B1 == 2*(3 + 2*a1), 
   C1 == 2*(1 + a1), D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, 
   H1 == 4, L0 == -1, L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c2, 
   CP1 == 1 + a1 + a2, DP1 == 2*a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, 
   HP1 == 2, HP2 == 0, LP1 == 4, SP0 == 0, SP1 == 2, APP == a2*(1 + a2), 
   BPP1 == 0, CPP1 == 2*(1 + a2), DPP0 == -c1, DPP1 == 2*(3 + 2*a2), 
   EPP1 == 0, FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == 0, 
   LPP2 == -1, SPP1 == 4, SPP2 == 0}}, 
 {func57a, {A == a1*(1 + a1), B0 == -c, B1 == 2*(3 + 2*a1), C1 == 2*(1 + a1), 
   D1 == 0, E0 == -1, E1 == 4, F1 == 1, G1 == 0, H0 == -1, H1 == 4, L0 == -1, 
   L1 == 0, S1 == 0, AP == a1*a2, BP1 == 2*a2, CP0 == -c, CP1 == 1 + a1 + a2, 
   DP1 == 2*a1, EP1 == 0, FP0 == -1, FP1 == 1, GP1 == 0, HP1 == 2, HP2 == -1, 
   LP1 == 4, SP0 == -1, SP1 == 2, APP == a2*(1 + a2), BPP1 == 0, 
   CPP1 == 2*(1 + a2), DPP0 == -c, DPP1 == 2*(3 + 2*a2), EPP1 == 0, 
   FPP1 == 1, GPP0 == -1, GPP1 == 4, HPP1 == 0, LPP1 == 0, LPP2 == -1, 
   SPP1 == 4, SPP2 == -1}}, {func58a, {A == a1*(1 + a1), B0 == -c1, 
   B1 == 2*(3 + 2*a1), C1 == 2*(3 + 2*a1), D1 == 2*(1 + a1), E0 == -1, 
   E1 == 4, F1 == 4, G1 == 1, H0 == 0, H1 == 8, L0 == 0, L1 == 4, S1 == 4, 
   AP == a1*(1 + a1), BP1 == 2*(3 + 2*a1), CP0 == -c2, CP1 == 2*(3 + 2*a1), 
   DP1 == 2*(1 + a1), EP1 == 4, FP0 == -1, FP1 == 4, GP1 == 1, HP1 == 8, 
   HP2 == 0, LP1 == 4, SP0 == 0, SP1 == 4, APP == a1*a2, BPP1 == 2*a2, 
   CPP1 == 2*a2, DPP0 == -c3, DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, 
   GPP0 == -1, GPP1 == 1, HPP1 == 0, LPP1 == 2, LPP2 == 0, SPP1 == 2, 
   SPP2 == 0}}, {func58b, {A == a*(1 + a), B0 == 1 - b, B1 == 2*(3 + 2*a), 
   C1 == 2*(3 + 2*a), D1 == 2*(1 + a), E0 == 1, E1 == 4, F1 == 4, G1 == 1, 
   H0 == 0, H1 == 8, L0 == -1, L1 == 4, S1 == 4, AP == a*(1 + a), 
   BP1 == 2*(3 + 2*a), CP0 == -c1, CP1 == 2*(3 + 2*a), DP1 == 2*(1 + a), 
   EP1 == 4, FP0 == -1, FP1 == 4, GP1 == 1, HP1 == 8, HP2 == 0, LP1 == 4, 
   SP0 == 0, SP1 == 4, APP == a*b, BPP1 == -2 - a + 2*b, CPP1 == 2*b, 
   DPP0 == -c2, DPP1 == 1 + a + b, EPP1 == -2, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == -2, LPP1 == 1, LPP2 == 0, SPP1 == 2, SPP2 == 0}}, 
 {func59a, {A == a1*(1 + a1), B0 == -c2, B1 == 2*(3 + 2*a1), 
   C1 == 2*(3 + 2*a1), D1 == 2*(1 + a1), E0 == -1, E1 == 4, F1 == 4, G1 == 1, 
   H0 == 0, H1 == 8, L0 == 0, L1 == 4, S1 == 4, AP == a1*(1 + a1), 
   BP1 == 2*(3 + 2*a1), CP0 == -c1, CP1 == 2*(3 + 2*a1), DP1 == 2*(1 + a1), 
   EP1 == 4, FP0 == -1, FP1 == 4, GP1 == 1, HP1 == 8, HP2 == 0, LP1 == 4, 
   SP0 == -1, SP1 == 4, APP == a1*a2, BPP1 == 2*a2, CPP1 == 2*a2, 
   DPP0 == -c1, DPP1 == 1 + a1 + a2, EPP1 == 0, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == 0, LPP1 == 2, LPP2 == 0, SPP1 == 2, SPP2 == -1}}, 
 {func59b, {A == a*(1 + a), B0 == 1 - b, B1 == 2*(3 + 2*a), 
   C1 == 2*(3 + 2*a), D1 == 2*(1 + a), E0 == 1, E1 == 4, F1 == 4, G1 == 1, 
   H0 == 0, H1 == 8, L0 == -1, L1 == 4, S1 == 4, AP == a*(1 + a), 
   BP1 == 2*(3 + 2*a), CP0 == -c, CP1 == 2*(3 + 2*a), DP1 == 2*(1 + a), 
   EP1 == 4, FP0 == -1, FP1 == 4, GP1 == 1, HP1 == 8, HP2 == 0, LP1 == 4, 
   SP0 == -1, SP1 == 4, APP == a*b, BPP1 == -2 - a + 2*b, CPP1 == 2*b, 
   DPP0 == -c, DPP1 == 1 + a + b, EPP1 == -2, FPP1 == 0, GPP0 == -1, 
   GPP1 == 1, HPP1 == -2, LPP1 == 1, LPP2 == 0, SPP1 == 2, SPP2 == -1}}, 
 {func60b, {A == b1*(1 + b1), B0 == 1 - b3, B1 == 2*(3 + 2*b1), C1 == -2*b1, 
   D1 == 0, E0 == 1, E1 == 4, F1 == 1, G1 == 0, H0 == 0, H1 == -4, L0 == -2, 
   L1 == 0, S1 == 0, AP == b2*(1 + b2), BP1 == 0, CP0 == 1 - b1, 
   CP1 == 2*(3 + 2*b2), DP1 == -2*b2, EP1 == 0, FP0 == 1, FP1 == 4, GP1 == 1, 
   HP1 == 0, HP2 == -2, LP1 == 0, SP0 == 0, SP1 == -4, APP == b3*(1 + b3), 
   BPP1 == -2*b3, CPP1 == 0, DPP0 == 1 - b2, DPP1 == 2*(3 + 2*b3), EPP1 == 1, 
   FPP1 == 0, GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == 0, 
   SPP1 == 0, SPP2 == -2}}, {func61b, {A == b1*(1 + b1), B0 == 1 - b2, 
   B1 == 2*(3 + 2*b1), C1 == 2*(3 + 2*b1), D1 == -2*b1, E0 == 1, E1 == 4, 
   F1 == 4, G1 == 1, H0 == 0, H1 == 8, L0 == -2, L1 == -4, S1 == -4, 
   AP == b1*(1 + b1), BP1 == 2*(3 + 2*b1), CP0 == -c, CP1 == 2*(3 + 2*b1), 
   DP1 == -2*b1, EP1 == 4, FP0 == -1, FP1 == 4, GP1 == 1, HP1 == 8, HP2 == 0, 
   LP1 == -4, SP0 == 0, SP1 == -4, APP == b2*(1 + b2), BPP1 == -2*b2, 
   CPP1 == 0, DPP0 == 1 - b1, DPP1 == 2*(3 + 2*b2), EPP1 == 1, FPP1 == 0, 
   GPP0 == 1, GPP1 == 4, HPP1 == 0, LPP1 == -4, LPP2 == -2, SPP1 == 0, 
   SPP2 == -2}}};

perm=Permutations[{x,y,z}];
perm2=perm/.x->m/.y->n/.z->p;
permRules=MapThread[Rule,{Table[{x,y,z,m,n,p},6],Join[perm,perm2,2]},2];
result={};
Do[
sys2=sys/.permRules[[t1]][[1;;Length[perm]]];(* account for F1(y,x) for example *)
(* the equations could be written by the user in a different order, so must check all permutations *)
sysPerm=Permutations[sys2];
res={};
rightParsing=False;
Do[
rules=findCoeff3[sysPerm[[k]],{A,AP,APP,B0,B1,BP1,BPP1,C1,CP0,CP1,CPP1,D1,DP1,DPP0,DPP1,E0,E1,EP1,EPP1,F1,FP0,FP1,FPP1,G1,GP1,GPP0,GPP1,H0,H1,HP1,HP2,HPP1,L0,L1,LP1,LPP1,LPP2,S1,SP0,SP1,SPP1,SPP2},{x,y,z}];

(* check that the system is compatible with what the function can solve, or not *)
genFhat={A+(B0+B1 x) Subscript[D, x]+x (E0+E1 x) \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+C1 y Subscript[D, y]+F1 y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+(H0+H1 x) y Subscript[D, x y]+D1 z Subscript[D, z]+G1 z^2 \!\(\*SubsuperscriptBox[\(D\), \(z\), \(2\)]\)+(L0+L1 x) z Subscript[D, x z]+S1 y z Subscript[D, y z]==0,AP+BP1 x Subscript[D, x]+EP1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+(CP0+CP1 y) Subscript[D, y]+y (FP0+FP1 y) \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+x (HP2+HP1 y) Subscript[D, x y]+DP1 z Subscript[D, z]+GP1 z^2 \!\(\*SubsuperscriptBox[\(D\), \(z\), \(2\)]\)+LP1 x z Subscript[D, x z]+(SP0+SP1 y) z Subscript[D, y z]==0,APP+BPP1 x Subscript[D, x]+EPP1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+CPP1 y Subscript[D, y]+FPP1 y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+HPP1 x y Subscript[D, x y]+(DPP0+DPP1 z) Subscript[D, z]+z (GPP0+GPP1 z) \!\(\*SubsuperscriptBox[\(D\), \(z\), \(2\)]\)+x (LPP2+LPP1 z) Subscript[D, x z]+y (SPP2+SPP1 z) Subscript[D, y z]==0};
rightParsing=And@@Thread[Expand[((genFhat[[All,1]]/.rules)-(sysPerm[[k]][[All,1]])/.Subscript[D, v1_ v2_]->Subscript[D, v1] Subscript[D, v2])]==0];
rightParsingTest=(rightParsing/.Equal->SameQ);
If[!rightParsingTest,
Goto[next];,
rightParsing=True;
];
Goto[end];
Label[next];
,{k,1,sysPerm//Length}
];
Label[end];
If[!rightParsingTest,Print["Input is not solvable by this function."];Return[];];

Do[
isFunc=(And@@rules3[[t,2]])/.rules;

If[isFunc===False,Continue[];,
sol=Solve[isFunc,Variables[rules3[[t,1]][m,n,p]/.Pochhammer[a_,b_]->a]//DeleteCases[#,m!]&//DeleteCases[#,n!]&//DeleteCases[#,p!]&];
If[sol==={},Continue[];];
res=rules3[[t,1]][m,n,p]/.sol;
result=res[[1]]*x^m*y^n*z^p/.Reverse[permRules[[t1]],2];
Goto[end2];
]
,{t,1,rules3//Length}];
,{t1,1,permRules//Length}];
Label[end2];
result
];


(* ::Input::Initialization:: *)
findCoeff3[sys_,{A_,AP_,APP_,B0_,B1_,BP1_,BPP1_,C1_,CP0_,CP1_,CPP1_,D1_,DP1_,DPP0_,DPP1_,E0_,E1_,EP1_,EPP1_,F1_,FP0_,FP1_,FPP1_,G1_,GP1_,GPP0_,GPP1_,H0_,H1_,HP1_,HP2_,HPP1_,L0_,L1_,LP1_,LPP1_,LPP2_,S1_,SP0_,SP1_,SPP1_,SPP2_},{x_,y_,z_}]:=Module[{a,b0,b1,c0,c1,d0,d1,e0,e1,f0,f1,g0,g1,h0,h1,h2,l0,l1,l2,s0,s1,s2,rules1,rules2,rules3,res},

a[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
b0[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
b1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
c0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
c1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&//Coefficient[#,z,0]&;
d0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
d1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,1]&;
e0[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
e1[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
f0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&//Coefficient[#,z,0]&;
f1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,0]&//Coefficient[#,y,2]&//Coefficient[#,z,0]&;
g0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],2]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,1]&;
g1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],2]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,2]&;h0[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&//Coefficient[#,z,0]&;h1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,1]&//Coefficient[#,y,1]&//Coefficient[#,z,0]&;
h2[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;l0[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,1]&;l1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,1]&;l2[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
s0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,1]&;
s1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&//Coefficient[#,z,1]&;
s2[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&//Coefficient[#,z,0]&;

rules1=sys[[1,1]]/.Subscript[D, l_Times]:>(Times@@(Subscript[D, #]&/@l))//{A->a[#],B0->b0[#],B1->b1[#],C1->c1[#],D1->d1[#],E0->e0[#],E1->e1[#],F1->f1[#],G1->g1[#],H0->h0[#],H1->h1[#],L0->l0[#],L1->l1[#],S1->s1[#]}&;
rules2=sys[[2,1]]/.Subscript[D, l_Times]:>(Times@@(Subscript[D, #]&/@l))//{AP->a[#],BP1->b1[#],CP0->c0[#],CP1->c1[#],DP1->d1[#],EP1->e1[#],FP0->f0[#],FP1->f1[#],GP1->g1[#],HP1->h1[#],HP2->h2[#],LP1->l1[#],SP0->s0[#],SP1->s1[#]}&;
rules3=sys[[3,1]]/.Subscript[D, l_Times]:>(Times@@(Subscript[D, #]&/@l))//{APP->a[#],BPP1->b1[#],CPP1->c1[#],DPP0->d0[#],DPP1->d1[#],EPP1->e1[#],FPP1->f1[#],GPP0->g0[#],GPP1->g1[#],HPP1->h1[#],LPP1->l1[#],LPP2->l2[#],SPP1->s1[#],SPP2->s2[#]}&;

res=(rules1~Join~rules2~Join~rules3);
res
]


(* ::Input::Initialization:: *)
Clear[solveDE4];
solveDE4[sys_List,{x_,y_,z_,t_},{m_,n_,p_,q_}]:=Module[{sysPerm,rightParsing,rightParsingTest,gen4,rules,sol4,
A,AP,APP,APPP,B0,B1,BP1,BPP1,BPPP1,C1,CP0,CP1,CPP1,CPPP1,D1,DP1,DPP0,DPP1,DPPP1,E1,EP1,EPP1,EPPP0,EPPP1,F0,F1,FP1,FPP1,FPPP1,G1,GP0,GP1,GPP1,GPPP1,H1,HP1,HPP0,HPP1,HPPP1,L1,LP1,LPP1,LPPP0,LPPP1,M0,M1,MP1,MP2,MPP1,MPPP1,N0,N1,NP1,NPP1,NPP2,NPPP1,P0,P1,PP1,PPP1,PPPP1,PPPP2,Q1,QP0,QP1,QPP1,QPP2,QPPP1,R1,RP0,RP1,RPP1,RPPP1,RPPP2,S1,SP1,SPP0,SPP1,SPPP1,SPPP2,
repl,res,end,next,k,rules4,isFunc,sol,end2,perm,perm2,permRules,sys2,result},
rules4={{funcK1,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==1+a+b1,E1==b1,F0==-1,F1==1,G1==1,H1==1,L1==0,M0==0,M1==2,N0==0,N1==2,P0==-1,P1==1,Q1==2,R1==1,S1==1,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==1+a+b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==1,LP1==0,MP1==2,MP2==0,NP1==2,PP1==1,QP0==0,QP1==2,RP0==0,RP1==1,SP1==1,APP==a b1,BPP1==1+a+b1,CPP1==1+a+b1,DPP0==-c3,DPP1==1+a+b1,EPP1==b1,FPP1==1,GPP1==1,HPP0==-1,HPP1==1,LPP1==0,MPP1==2,NPP1==2,NPP2==0,PPP1==1,QPP1==2,QPP2==0,RPP1==1,SPP0==0,SPP1==1,APPP==a b2,BPPP1==b2,CPPP1==b2,DPPP1==b2,EPPP0==-c1,EPPP1==1+a+b2,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==-1,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==0}},{funcK2,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==1+a+b1,E1==b1,F0==-1,F1==1,G1==1,H1==1,L1==0,M0==0,M1==2,N0==0,N1==2,P0==0,P1==1,Q1==2,R1==1,S1==1,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==1+a+b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==1,LP1==0,MP1==2,MP2==0,NP1==2,PP1==1,QP0==0,QP1==2,RP0==0,RP1==1,SP1==1,APP==a b1,BPP1==1+a+b1,CPP1==1+a+b1,DPP0==-c3,DPP1==1+a+b1,EPP1==b1,FPP1==1,GPP1==1,HPP0==-1,HPP1==1,LPP1==0,MPP1==2,NPP1==2,NPP2==0,PPP1==1,QPP1==2,QPP2==0,RPP1==1,SPP0==0,SPP1==1,APPP==a b2,BPPP1==b2,CPPP1==b2,DPPP1==b2,EPPP0==-c4,EPPP1==1+a+b2,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==0}},{funcK3,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==0,N1==1,P0==-1,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==-1,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c2,DPP1==1+a+b2,EPP1==1+a+b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==1,MPP1==0,NPP1==1,NPP2==0,PPP1==1,QPP1==1,QPP2==-1,RPP1==1,SPP0==0,SPP1==2,APPP==a b2,BPPP1==b2,CPPP1==b2,DPPP1==1+a+b2,EPPP0==-c1,EPPP1==1+a+b2,FPPP1==0,GPPP1==0,HPPP1==1,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==1,PPPP1==1,PPPP2==-1,QPPP1==1,RPPP1==1,RPPP2==0,SPPP1==2,SPPP2==0}},{funcK4,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==0,N1==1,P0==-1,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==0,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c3,DPP1==1+a+b2,EPP1==1+a+b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==1,MPP1==0,NPP1==1,NPP2==0,PPP1==1,QPP1==1,QPP2==0,RPP1==1,SPP0==0,SPP1==2,APPP==a b2,BPPP1==b2,CPPP1==b2,DPPP1==1+a+b2,EPPP0==-c1,EPPP1==1+a+b2,FPPP1==0,GPPP1==0,HPPP1==1,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==1,PPPP1==1,PPPP2==-1,QPPP1==1,RPPP1==1,RPPP2==0,SPPP1==2,SPPP2==0}},{funcK5,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==0,N1==1,P0==0,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==0,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c3,DPP1==1+a+b2,EPP1==1+a+b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==1,MPP1==0,NPP1==1,NPP2==0,PPP1==1,QPP1==1,QPP2==0,RPP1==1,SPP0==0,SPP1==2,APPP==a b2,BPPP1==b2,CPPP1==b2,DPPP1==1+a+b2,EPPP0==-c4,EPPP1==1+a+b2,FPPP1==0,GPPP1==0,HPPP1==1,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==1,PPPP1==1,PPPP2==0,QPPP1==1,RPPP1==1,RPPP2==0,SPPP1==2,SPPP2==0}},{funcK6,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==0,N1==1,P0==0,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==-1,QP1==1,RP0==-1,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c2,DPP1==1+a+b2,EPP1==b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==0,PPP1==0,QPP1==1,QPP2==-1,RPP1==0,SPP0==-1,SPP1==1,APPP==a b3,BPPP1==b3,CPPP1==b3,DPPP1==b3,EPPP0==-c2,EPPP1==1+a+b3,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==-1,SPPP1==1,SPPP2==-1}},{funcK7,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==-1,N1==1,P0==0,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==0,QP1==1,RP0==-1,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c1,DPP1==1+a+b2,EPP1==b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==-1,PPP1==0,QPP1==1,QPP2==0,RPP1==0,SPP0==0,SPP1==1,APPP==a b3,BPPP1==b3,CPPP1==b3,DPPP1==b3,EPPP0==-c2,EPPP1==1+a+b3,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==-1,SPPP1==1,SPPP2==0}},{funcK8,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==-1,N1==1,P0==0,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==0,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c1,DPP1==1+a+b2,EPP1==b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==-1,PPP1==0,QPP1==1,QPP2==0,RPP1==0,SPP0==0,SPP1==1,APPP==a b3,BPPP1==b3,CPPP1==b3,DPPP1==b3,EPPP0==-c3,EPPP1==1+a+b3,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==0}},{funcK9,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==0,N1==1,P0==0,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==0,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c3,DPP1==1+a+b2,EPP1==b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==0,PPP1==0,QPP1==1,QPP2==0,RPP1==0,SPP0==-1,SPP1==1,APPP==a b3,BPPP1==b3,CPPP1==b3,DPPP1==b3,EPPP0==-c3,EPPP1==1+a+b3,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==-1}},{funcK10,{A==a b1,B0==-c1,B1==1+a+b1,C1==1+a+b1,D1==b1,E1==b1,F0==-1,F1==1,G1==1,H1==0,L1==0,M0==0,M1==2,N0==0,N1==1,P0==0,P1==1,Q1==1,R1==1,S1==0,AP==a b1,BP1==1+a+b1,CP0==-c2,CP1==1+a+b1,DP1==b1,EP1==b1,FP1==1,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==2,MP2==0,NP1==1,PP1==1,QP0==0,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b2,BPP1==b2,CPP1==b2,DPP0==-c3,DPP1==1+a+b2,EPP1==b2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==0,PPP1==0,QPP1==1,QPP2==0,RPP1==0,SPP0==0,SPP1==1,APPP==a b3,BPPP1==b3,CPPP1==b3,DPPP1==b3,EPPP0==-c4,EPPP1==1+a+b3,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==0}},{funcK11,{A==a b1,B0==-c1,B1==1+a+b1,C1==b1,D1==b1,E1==b1,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==1,P0==0,P1==1,Q1==0,R1==0,S1==0,AP==a b2,BP1==b2,CP0==-c1,CP1==1+a+b2,DP1==b2,EP1==b2,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==-1,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b3,BPP1==b3,CPP1==b3,DPP0==-c1,DPP1==1+a+b3,EPP1==b3,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==-1,PPP1==0,QPP1==1,QPP2==-1,RPP1==0,SPP0==0,SPP1==1,APPP==a b4,BPPP1==b4,CPPP1==b4,DPPP1==b4,EPPP0==-c2,EPPP1==1+a+b4,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==0}},{funcK12,{A==a b1,B0==-c1,B1==1+a+b1,C1==b1,D1==b1,E1==b1,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==0,N1==1,P0==0,P1==1,Q1==0,R1==0,S1==0,AP==a b2,BP1==b2,CP0==-c1,CP1==1+a+b2,DP1==b2,EP1==b2,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==0,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b3,BPP1==b3,CPP1==b3,DPP0==-c2,DPP1==1+a+b3,EPP1==b3,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==0,PPP1==0,QPP1==1,QPP2==0,RPP1==0,SPP0==-1,SPP1==1,APPP==a b4,BPPP1==b4,CPPP1==b4,DPPP1==b4,EPPP0==-c2,EPPP1==1+a+b4,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==-1}},{funcK13,{A==a b1,B0==-c1,B1==1+a+b1,C1==b1,D1==b1,E1==b1,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==0,N1==1,P0==0,P1==1,Q1==0,R1==0,S1==0,AP==a b2,BP1==b2,CP0==-c1,CP1==1+a+b2,DP1==b2,EP1==b2,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==0,QP1==1,RP0==0,RP1==1,SP1==0,APP==a b3,BPP1==b3,CPP1==b3,DPP0==-c2,DPP1==1+a+b3,EPP1==b3,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==0,PPP1==0,QPP1==1,QPP2==0,RPP1==0,SPP0==0,SPP1==1,APPP==a b4,BPPP1==b4,CPPP1==b4,DPPP1==b4,EPPP0==-c3,EPPP1==1+a+b4,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==0,QPPP1==0,RPPP1==1,RPPP2==0,SPPP1==1,SPPP2==0}},{funcK14,{A==a b2,B0==-c,B1==1+a+b2,C1==b2,D1==b2,E1==a,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==1,P0==-1,P1==1,Q1==0,R1==1,S1==1,AP==a b3,BP1==b3,CP0==-c,CP1==1+a+b3,DP1==b3,EP1==0,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==-1,QP1==1,RP0==-1,RP1==0,SP1==0,APP==a b4,BPP1==b4,CPP1==b4,DPP0==-c,DPP1==1+a+b4,EPP1==0,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==-1,PPP1==0,QPP1==1,QPP2==-1,RPP1==0,SPP0==-1,SPP1==0,APPP==b1 b2,BPPP1==b1,CPPP1==0,DPPP1==0,EPPP0==-c,EPPP1==1+b1+b2,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==-1,QPPP1==0,RPPP1==0,RPPP2==-1,SPPP1==0,SPPP2==-1}},{funcK15,{A==a b2,B0==-c1,B1==1+a+b2,C1==b2,D1==b2,E1==0,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==1,P0==-1,P1==0,Q1==0,R1==0,S1==0,AP==a b3,BP1==b3,CP0==-c1,CP1==1+a+b3,DP1==b3,EP1==0,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==-1,QP1==1,RP0==-1,RP1==0,SP1==0,APP==a b4,BPP1==b4,CPP1==b4,DPP0==-c1,DPP1==1+a+b4,EPP1==0,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==-1,PPP1==0,QPP1==1,QPP2==-1,RPP1==0,SPP0==-1,SPP1==0,APPP==b1 b5,BPPP1==0,CPPP1==0,DPPP1==0,EPPP0==-c1,EPPP1==1+b1+b5,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==0,PPPP2==-1,QPPP1==0,RPPP1==0,RPPP2==-1,SPPP1==0,SPPP2==-1}},{funcK16,{A==a1 a2,B0==-c,B1==1+a1+a2,C1==a2,D1==a1,E1==0,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==1,P0==-1,P1==0,Q1==1,R1==0,S1==0,AP==a1 a3,BP1==a3,CP0==-c,CP1==1+a1+a3,DP1==0,EP1==a1,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==1,QP0==-1,QP1==0,RP0==-1,RP1==1,SP1==0,APP==a2 a4,BPP1==a4,CPP1==0,DPP0==-c,DPP1==1+a2+a4,EPP1==a2,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==-1,PPP1==1,QPP1==0,QPP2==-1,RPP1==0,SPP0==-1,SPP1==1,APPP==a3 a4,BPPP1==0,CPPP1==a4,DPPP1==a3,EPPP0==-c,EPPP1==1+a3+a4,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==0,PPPP2==-1,QPPP1==1,RPPP1==1,RPPP2==-1,SPPP1==1,SPPP2==-1}},{funcK17,{A==a b1,B0==-c,B1==1+a+b1,C1==b1,D1==a,E1==0,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==1,P0==-1,P1==0,Q1==1,R1==0,S1==0,AP==a b2,BP1==b2,CP0==-c,CP1==1+a+b2,DP1==a,EP1==0,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==1,PP1==0,QP0==-1,QP1==1,RP0==-1,RP1==0,SP1==0,APP==b1 b2,BPP1==b2,CPP1==b1,DPP0==-c,DPP1==1+b1+b2,EPP1==0,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==1,NPP1==1,NPP2==-1,PPP1==0,QPP1==1,QPP2==-1,RPP1==0,SPP0==-1,SPP1==0,APPP==b3 b4,BPPP1==0,CPPP1==0,DPPP1==0,EPPP0==-c,EPPP1==1+b3+b4,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==0,PPPP2==-1,QPPP1==0,RPPP1==0,RPPP2==-1,SPPP1==0,SPPP2==-1}},{funcK18,{A==a b1,B0==-c1,B1==1+a+b1,C1==b1,D1==0,E1==a,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==0,P0==-1,P1==1,Q1==0,R1==1,S1==0,AP==a b2,BP1==b2,CP0==-c1,CP1==1+a+b2,DP1==a,EP1==0,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==1,PP1==0,QP0==-1,QP1==1,RP0==-1,RP1==0,SP1==0,APP==b2 b3,BPP1==0,CPP1==b3,DPP0==-c1,DPP1==1+b2+b3,EPP1==0,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==0,NPP2==-1,PPP1==0,QPP1==1,QPP2==-1,RPP1==0,SPP0==-1,SPP1==0,APPP==b1 b4,BPPP1==b4,CPPP1==0,DPPP1==0,EPPP0==-c1,EPPP1==1+b1+b4,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==1,PPPP2==-1,QPPP1==0,RPPP1==0,RPPP2==-1,SPPP1==0,SPPP2==-1}},{funcK19,{A==a b1,B0==-c1,B1==1+a+b1,C1==b1,D1==a,E1==0,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==1,P0==-1,P1==0,Q1==1,R1==0,S1==0,AP==a b2,BP1==b2,CP0==-c1,CP1==1+a+b2,DP1==0,EP1==0,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==-1,QP1==0,RP0==-1,RP1==0,SP1==0,APP==b1 b3,BPP1==b3,CPP1==0,DPP0==-c1,DPP1==1+b1+b3,EPP1==0,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==1,NPP2==-1,PPP1==0,QPP1==0,QPP2==-1,RPP1==0,SPP0==-1,SPP1==0,APPP==b4 b5,BPPP1==0,CPPP1==0,DPPP1==0,EPPP0==-c1,EPPP1==1+b4+b5,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==0,PPPP2==-1,QPPP1==0,RPPP1==0,RPPP2==-1,SPPP1==0,SPPP2==-1}},{funcK20,{A==a1 b1,B0==-c1,B1==1+a1+b1,C1==b1,D1==0,E1==0,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==0,P0==-1,P1==0,Q1==0,R1==0,S1==0,AP==a1 b2,BP1==b2,CP0==-c1,CP1==1+a1+b2,DP1==0,EP1==0,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==-1,QP1==0,RP0==-1,RP1==0,SP1==0,APP==a2 b3,BPP1==0,CPP1==0,DPP0==-c1,DPP1==1+a2+b3,EPP1==b3,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==0,NPP2==-1,PPP1==0,QPP1==0,QPP2==-1,RPP1==0,SPP0==-1,SPP1==1,APPP==a2 b4,BPPP1==0,CPPP1==0,DPPP1==b4,EPPP0==-c1,EPPP1==1+a2+b4,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==0,PPPP2==-1,QPPP1==0,RPPP1==0,RPPP2==-1,SPPP1==1,SPPP2==-1}},{funcK21,{A==a b1,B0==-c1,B1==1+a+b1,C1==b1,D1==0,E1==0,F0==-1,F1==1,G1==0,H1==0,L1==0,M0==-1,M1==1,N0==-1,N1==0,P0==-1,P1==0,Q1==0,R1==0,S1==0,AP==a b2,BP1==b2,CP0==-c1,CP1==1+a+b2,DP1==0,EP1==0,FP1==0,GP0==-1,GP1==1,HP1==0,LP1==0,MP1==1,MP2==-1,NP1==0,PP1==0,QP0==-1,QP1==0,RP0==-1,RP1==0,SP1==0,APP==b3 b5,BPP1==0,CPP1==0,DPP0==-c1,DPP1==1+b3+b5,EPP1==0,FPP1==0,GPP1==0,HPP0==-1,HPP1==1,LPP1==0,MPP1==0,NPP1==0,NPP2==-1,PPP1==0,QPP1==0,QPP2==-1,RPP1==0,SPP0==-1,SPP1==0,APPP==b4 b6,BPPP1==0,CPPP1==0,DPPP1==0,EPPP0==-c1,EPPP1==1+b4+b6,FPPP1==0,GPPP1==0,HPPP1==0,LPPP0==-1,LPPP1==1,MPPP1==0,NPPP1==0,PPPP1==0,PPPP2==-1,QPPP1==0,RPPP1==0,RPPP2==-1,SPPP1==0,SPPP2==-1}}};

perm=Permutations[{x,y,z,t}];
perm2=perm/.x->m/.y->n/.z->p/.t->q;
permRules=MapThread[Rule,{Table[{x,y,z,t,m,n,p,q},perm//Length],Join[perm,perm2,2]},2];
result={};
Do[
sys2=sys/.permRules[[t1]][[1;;perm//Length]];(* account for F1(y,x) for example *)
(* the equations could be written by the user in a different order, so must check all permutations *)
sysPerm=Permutations[sys2];
res={};
rightParsing=False;
Do[
rules=findCoeff4[sysPerm[[k]],{A,AP,APP,APPP,B0,B1,BP1,BPP1,BPPP1,C1,CP0,CP1,CPP1,CPPP1,D1,DP1,DPP0,DPP1,DPPP1,E1,EP1,EPP1,EPPP0,EPPP1,F0,F1,FP1,FPP1,FPPP1,G1,GP0,GP1,GPP1,GPPP1,H1,HP1,HPP0,HPP1,HPPP1,L1,LP1,LPP1,LPPP0,LPPP1,M0,M1,MP1,MP2,MPP1,MPPP1,N0,N1,NP1,NPP1,NPP2,NPPP1,P0,P1,PP1,PPP1,PPPP1,PPPP2,Q1,QP0,QP1,QPP1,QPP2,QPPP1,R1,RP0,RP1,RPP1,RPPP1,RPPP2,S1,SP1,SPP0,SPP1,SPPP1,SPPP2},{x,y,z,t}];

(* check that the system is compatible with what the function can solve, or not *)
gen4={A+E1 t Subscript[D, t]+L1 t^2 \!\(\*SubsuperscriptBox[\(D\), \(t\), \(2\)]\)+(B0+B1 x) Subscript[D, x]+x (F0+F1 x) \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+t (P0+P1 x) Subscript[D, t x]+C1 y Subscript[D, y]+G1 y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+R1 t y Subscript[D, t y]+(M0+M1 x) y Subscript[D, x y]+D1 z Subscript[D, z]+H1 z^2 \!\(\*SubsuperscriptBox[\(D\), \(z\), \(2\)]\)+S1 t z Subscript[D, t z]+(N0+N1 x) z Subscript[D, x z]+Q1 y z Subscript[D, y z]==0,AP+EP1 t Subscript[D, t]+LP1 t^2 \!\(\*SubsuperscriptBox[\(D\), \(t\), \(2\)]\)+BP1 x Subscript[D, x]+FP1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+PP1 t x Subscript[D, t x]+(CP0+CP1 y) Subscript[D, y]+y (GP0+GP1 y) \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+t (RP0+RP1 y) Subscript[D, t y]+x (MP2+MP1 y) Subscript[D, x y]+DP1 z Subscript[D, z]+HP1 z^2 \!\(\*SubsuperscriptBox[\(D\), \(z\), \(2\)]\)+SP1 t z Subscript[D, t z]+NP1 x z Subscript[D, x z]+(QP0+QP1 y) z Subscript[D, y z]==0,APP+EPP1 t Subscript[D, t]+LPP1 t^2 \!\(\*SubsuperscriptBox[\(D\), \(t\), \(2\)]\)+BPP1 x Subscript[D, x]+FPP1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+PPP1 t x Subscript[D, t x]+CPP1 y Subscript[D, y]+GPP1 y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+RPP1 t y Subscript[D, t y]+MPP1 x y Subscript[D, x y]+(DPP0+DPP1 z) Subscript[D, z]+z (HPP0+HPP1 z) \!\(\*SubsuperscriptBox[\(D\), \(z\), \(2\)]\)+t (SPP0+SPP1 z) Subscript[D, t z]+x (NPP2+NPP1 z) Subscript[D, x z]+y (QPP2+QPP1 z) Subscript[D, y z]==0,APPP+(EPPP0+EPPP1 t) Subscript[D, t]+t (LPPP0+LPPP1 t) \!\(\*SubsuperscriptBox[\(D\), \(t\), \(2\)]\)+BPPP1 x Subscript[D, x]+FPPP1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+(PPPP2+PPPP1 t) x Subscript[D, t x]+CPPP1 y Subscript[D, y]+GPPP1 y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+(RPPP2+RPPP1 t) y Subscript[D, t y]+MPPP1 x y Subscript[D, x y]+DPPP1 z Subscript[D, z]+HPPP1 z^2 \!\(\*SubsuperscriptBox[\(D\), \(z\), \(2\)]\)+(SPPP2+SPPP1 t) z Subscript[D, t z]+NPPP1 x z Subscript[D, x z]+QPPP1 y z Subscript[D, y z]==0};

rightParsing=And@@Thread[Expand[((gen4[[All,1]]/.rules)-(sysPerm[[k]][[All,1]])/.Subscript[D, v1_ v2_]->Subscript[D, v1] Subscript[D, v2])]==0];
rightParsingTest=(rightParsing/.Equal->SameQ);
If[!rightParsingTest,
Goto[next];,
rightParsing=True;
];
Goto[end];
Label[next];
,{k,1,sysPerm//Length}
];
Label[end];
If[!rightParsingTest,Print["Input is not solvable by this function."];Return[];];

Do[
isFunc=(And@@rules4[[t0,2]])/.rules;

If[isFunc===False,Continue[];,(* check compatibility with the rules *)
sol=Solve[isFunc,Variables[rules4[[t0,1]][m,n,p,q]/.Pochhammer[a_,b_]->a]//DeleteCases[#,m!]&//DeleteCases[#,n!]&//DeleteCases[#,p!]&//DeleteCases[#,q!]&];
If[sol==={},Continue[];];
res=rules4[[t0,1]][m,n,p,q]/.sol;
result=res[[1]]*x^m*y^n*z^p*t^q/.Reverse[permRules[[t1]],2];
Goto[end2];
]
,{t0,1,rules4//Length}];
,{t1,1,permRules//Length}];
Label[end2];
result
];


(* ::Input::Initialization:: *)
findCoeff4//Clear;
findCoeff4[sys_,{A_,AP_,APP_,APPP_,B0_,B1_,BP1_,BPP1_,BPPP1_,C1_,CP0_,CP1_,CPP1_,CPPP1_,D1_,DP1_,DPP0_,DPP1_,DPPP1_,E1_,EP1_,EPP1_,EPPP0_,EPPP1_,F0_,F1_,FP1_,FPP1_,FPPP1_,G1_,GP0_,GP1_,GPP1_,GPPP1_,H1_,HP1_,HPP0_,HPP1_,HPPP1_,L1_,LP1_,LPP1_,LPPP0_,LPPP1_,M0_,M1_,MP1_,MP2_,MPP1_,MPPP1_,N0_,N1_,NP1_,NPP1_,NPP2_,NPPP1_,P0_,P1_,PP1_,PPP1_,PPPP1_,PPPP2_,Q1_,QP0_,QP1_,QPP1_,QPP2_,QPPP1_,R1_,RP0_,RP1_,RPP1_,RPPP1_,RPPP2_,S1_,SP1_,SPP0_,SPP1_,SPPP1_,SPPP2_},{x_,y_,z_,t_}]:=Module[{a,b0,b1,c0,c1,d0,d1,e0,e1,f0,f1,g0,g1,h0,h1,l0,l1,m0,m1,m2,n0,n1,n2,p0,p1,p2,q0,q1,q2,r0,r1,r2,s0,s1,s2,rules1,rules2,rules3,rules4,res},

a[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
b0[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
b1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
c0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
c1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
d0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
d1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,1]&//Coefficient[#,t,0]&;
e0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
e1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,1]&;
f0[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
f1[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
g0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
g1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,2]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;h0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],2]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,1]&//Coefficient[#,t,0]&;h1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],2]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,2]&//Coefficient[#,t,0]&;
l0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],2]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,1]&;
l1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],2]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&//Coefficient[#,t,2]&;
m0[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,y,1]&//Coefficient[#,x,0]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
m1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,y,1]&//Coefficient[#,x,1]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
m2[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,y,0]&//Coefficient[#,x,1]&//Coefficient[#,z,0]&//Coefficient[#,t,0]&;
n0[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,z,1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,t,0]&;
n1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,z,1]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,t,0]&;
n2[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,z,0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,t,0]&;
p0[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
p1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,1]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
p2[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&//Coefficient[#,z,0]&;
q0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,z,1]&//Coefficient[#,y,0]&//Coefficient[#,x,0]&//Coefficient[#,t,0]&;
q1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,z,1]&//Coefficient[#,y,1]&//Coefficient[#,x,0]&//Coefficient[#,t,0]&;
q2[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],0]&//Coefficient[#,z,0]&//Coefficient[#,y,1]&//Coefficient[#,x,0]&//Coefficient[#,t,0]&;
r0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,1]&//Coefficient[#,y,0]&//Coefficient[#,x,0]&//Coefficient[#,z,0]&;
r1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,1]&//Coefficient[#,y,1]&//Coefficient[#,x,0]&//Coefficient[#,z,0]&;
r2[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,Subscript[D, z],0]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,0]&//Coefficient[#,y,1]&//Coefficient[#,x,0]&//Coefficient[#,z,0]&;
s0[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,1]&//Coefficient[#,z,0]&//Coefficient[#,y,0]&//Coefficient[#,x,0]&;
s1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,1]&//Coefficient[#,z,1]&//Coefficient[#,y,0]&//Coefficient[#,x,0]&;
s2[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,Subscript[D, z],1]&//Coefficient[#,Subscript[D, t],1]&//Coefficient[#,t,0]&//Coefficient[#,z,1]&//Coefficient[#,y,0]&//Coefficient[#,x,0]&;


rules1=sys[[1,1]]/.Subscript[D, l_Times]:>(Times@@(Subscript[D, #]&/@l))//{A->a[#],B0->b0[#],B1->b1[#],C1->c1[#],D1->d1[#],E1->e1[#],F0->f0[#],F1->f1[#],G1->g1[#],H1->h1[#],L1->l1[#],M0->m0[#],M1->m1[#],N0->n0[#],N1->n1[#],P0->p0[#],P1->p1[#],Q1->q1[#],R1->r1[#],S1->s1[#]}&;
rules2=sys[[2,1]]/.Subscript[D, l_Times]:>(Times@@(Subscript[D, #]&/@l))//{AP->a[#],BP1->b1[#],CP0->c0[#],CP1->c1[#],DP1->d1[#],EP1->e1[#],FP1->f1[#],GP0->g0[#],GP1->g1[#],HP1->h1[#],LP1->l1[#],MP1->m1[#],MP2->m2[#],NP1->n1[#],PP1->p1[#],QP0->q0[#],QP1->q1[#],RP0->r0[#],RP1->r1[#],SP1->s1[#]}&;
rules3=sys[[3,1]]/.Subscript[D, l_Times]:>(Times@@(Subscript[D, #]&/@l))//{APP->a[#],BPP1->b1[#],CPP1->c1[#],DPP0->d0[#],DPP1->d1[#],EPP1->e1[#],FPP1->f1[#],GPP1->g1[#],HPP0->h0[#],HPP1->h1[#],LPP1->l1[#],MPP1->m1[#],NPP1->n1[#],NPP2->n2[#],PPP1->p1[#],QPP1->q1[#],QPP2->q2[#],RPP1->r1[#],SPP0->s0[#],SPP1->s1[#]}&;
rules4=sys[[4,1]]/.Subscript[D, l_Times]:>(Times@@(Subscript[D, #]&/@l))//{APPP->a[#],BPPP1->b1[#],CPPP1->c1[#],DPPP1->d1[#],EPPP0->e0[#],EPPP1->e1[#],FPPP1->f1[#],GPPP1->g1[#],HPPP1->h1[#],LPPP0->l0[#],LPPP1->l1[#],MPPP1->m1[#],NPPP1->n1[#],PPPP1->p1[#],PPPP2->p2[#],QPPP1->q1[#],RPPP1->r1[#],RPPP2->r2[#],SPPP1->s1[#],SPPP2->s2[#]}&;

res=(rules1~Join~rules2~Join~rules3~Join~rules4);
res
]


(* ::Input::Initialization:: *)
funcK1[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n+p]Pochhammer[b2,q]/(Pochhammer[c1,m+q]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!q!)
funcK2[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n+p]Pochhammer[b2,q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]Pochhammer[c4,q]m!n!p!q!)
funcK3[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p+q]/(Pochhammer[c1,m+q]Pochhammer[c2,n+p]m!n!p!q!)
funcK4[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p+q]/(Pochhammer[c1,m+q]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!q!)
funcK5[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p+q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]Pochhammer[c4,q]m!n!p!q!)
funcK6[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m]Pochhammer[c2,n+p+q]m!n!p!q!)
funcK7[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m+p]Pochhammer[c2,n+q]m!n!p!q!)
funcK8[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m+p]Pochhammer[c2,n]Pochhammer[c3,q]m!n!p!q!)
funcK9[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p+q]m!n!p!q!)
funcK10[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]Pochhammer[c4,q]m!n!p!q!)
funcK11[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n+p]Pochhammer[c2,q]m!n!p!q!)
funcK12[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n]Pochhammer[c2,p+q]m!n!p!q!)
funcK13[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n]Pochhammer[c2,p]Pochhammer[c3,q]m!n!p!q!)
funcK14[m_,n_,p_,q_]:=Pochhammer[a,m+n+p]Pochhammer[b1,q]Pochhammer[b2,m+q]Pochhammer[b3,n]Pochhammer[b4,p]/(Pochhammer[c,m+n+p+q]m!n!p!q!)
funcK15[m_,n_,p_,q_]:=Pochhammer[a,m+n+p]Pochhammer[b1,q]Pochhammer[b2,m]Pochhammer[b3,n]Pochhammer[b4,p]Pochhammer[b5,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK16[m_,n_,p_,q_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+p]Pochhammer[a3,n+q]Pochhammer[a4,p+q]/(Pochhammer[c,m+n+p+q]m!n!p!q!)
funcK17[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m+p]Pochhammer[b2,n+p]Pochhammer[b3,q]Pochhammer[b4,q]/(Pochhammer[c,m+n+p+q]m!n!p!q!)
funcK18[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m+q]Pochhammer[b2,n+p]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK19[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m+p]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]Pochhammer[b5,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK20[m_,n_,p_,q_]:=Pochhammer[a1,m+n]Pochhammer[a2,p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK21[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]Pochhammer[b5,p]Pochhammer[b6,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)


(* ::Input::Initialization:: *)
Clear[findCoeffS1];
findCoeffS1[sys_,{a_,b_,c_,d_,e_,f_,g_,h_,j_,l_,p_,q_,r_,s_,a1_,b1_,c1_,d1_,e1_,f1_,g1_,h1_,j1_},{x_,y_}]:=Module[{A,B,C,DD,E,F,G,H,J,L,P,Q,R,S,C1,D1,G1,rules1,rules2},
A[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&;
B[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
C[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&;
DD[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
E[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&;
F[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
G[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
H[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,1]&;
J[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,0]&//Coefficient[#,y,2]&;
L[exp_]:=exp//Coefficient[#,Subscript[D, x],3]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&;
P[exp_]:=exp//Coefficient[#,Subscript[D, x],3]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,3]&//Coefficient[#,y,0]&;
Q[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,1]&;
R[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,2]&//Coefficient[#,y,1]&;
S[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,1]&//Coefficient[#,y,2]&;
C1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&;
D1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
G1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;

rules1=sys[[1,1]]/.Subscript[D, ll_Times]:>(Times@@(Subscript[D, #]&/@ll))//{a->A[#],b->B[#],c->C[#],d->DD[#],e->E[#],f->F[#],g->G[#],h->H[#],j->J[#],l->L[#],p->P[#],q->Q[#],r->R[#],s->S[#]}&;
rules2=sys[[2,1]]/.Subscript[D, ll_Times]:>(Times@@(Subscript[D, #]&/@ll))//{a1->A[#],b1->F[#],c1->C1[#],d1->D1[#],e1->J[#],f1->B[#],g1->G1[#],h1->H[#],j1->E[#]}&;

rules1~Join~rules2
];


(* ::Input::Initialization:: *)
Clear[solveDES1];
solveDES1[sys_List,{x_,y_},{m_,n_}]:=Module[{sysPerm,rightParsing,rightParsingTest,genS1,rules,S1result,
a,b,c,d,e,f,g,h,j,l,p,q,r,s,a1,b1,c1,d1,e1,f1,g1,h1,j1,res,test,end,next,k,isFunc,sol,end2,rulesS1,perm,perm2,permRules,sys2,result},
rulesS1={{funcS1,{a==\[Alpha] \[Alpha]1 \[Beta],b==(1+\[Alpha]1) (1+\[Beta])+\[Alpha] (1+\[Alpha]1+\[Beta]),c==-\[Gamma] \[Delta],d==-1-\[Gamma]-\[Delta],e==3+\[Alpha]+\[Alpha]1+\[Beta],f==(1+\[Alpha]+\[Alpha]1) \[Beta],g==-\[Delta],h==3+\[Alpha]+\[Alpha]1+2 \[Beta],j==\[Beta],l==-1,p==1,q==-1,r==2,s==1,a1==\[Alpha] \[Alpha]1,b1==1+\[Alpha]+\[Alpha]1,c1==-\[Gamma],d1==-1,e1==1,f1==1+\[Alpha]+\[Alpha]1,g1==-1,h1==2,j1==1}}};
perm=Permutations[{x,y}];
perm2=perm/.x->m/.y->n;
permRules=MapThread[Rule,{Table[{x,y,m,n},2],Join[perm,perm2,2]},2];
result={};
Do[
sys2=sys/.permRules[[t1]][[1;;2]];(* account for F1(y,x) for example *)
(* the equations could be written by the user in a different order, so must check all permutations *)
sysPerm=Permutations[sys2];
res={};
rightParsing=False;
Do[
rules=findCoeffS1[sysPerm[[k]],{a,b,c,d,e,f,g,h,j,l,p,q,r,s,a1,b1,c1,d1,e1,f1,g1,h1,j1},{x,y}];
(* check that the system is compatible with what the function can solve, or not *)
genS1={a+(c+b x) Subscript[D, x]+x (d+e x) \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+x^2 (l+p x) \!\(\*SubsuperscriptBox[\(D\), \(x\), \(3\)]\)+f y Subscript[D, y]+x (q+r x) y \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\) Subscript[D, y]+j y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+s x y^2 Subscript[D, x] \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+(g y+h x y) Subscript[D, x y]==0,a1+f1 x Subscript[D, x]+j1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+(c1+b1 y) Subscript[D, y]+y (d1+e1 y) \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+(g1 x+h1 x y) Subscript[D, x y]==0};

rightParsing=And@@Thread[Expand[((genS1[[All,1]]/.rules)-(sysPerm[[k]][[All,1]])/.Subscript[D, v1_ v2_]->Subscript[D, v1] Subscript[D, v2])]==0];
rightParsingTest=(rightParsing/.Equal->SameQ);
If[!rightParsingTest,
Goto[next];,
rightParsing=True;
];
Goto[end];
Label[next];
,{k,1,sysPerm//Length}
];
Label[end];
If[!rightParsingTest,(*Print["Input is not solvable by this function."];*)Return[];];

Do[
isFunc=(And@@rulesS1[[t,2]])/.rules;

If[isFunc===False,Continue[];,
sol=Solve[isFunc,Variables[rulesS1[[t,1]][m,n]/.Pochhammer[a_,b_]->a]//DeleteCases[#,m!]&//DeleteCases[#,n!]&];
If[sol==={},Continue[];];
res=rulesS1[[t,1]][m,n]/.sol;
result=res[[1]]*x^m*y^n/.Reverse[permRules[[t1]],2];
Goto[end2];
]
,{t,1,rulesS1//Length}];
,{t1,1,permRules//Length}];
Label[end2];
result
];


(* ::Input::Initialization:: *)
funcS1[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Alpha]1,m+n]Pochhammer[\[Beta],m]/(Pochhammer[\[Gamma],m+n]Pochhammer[\[Delta],m]m!n!)


(* ::Input::Initialization:: *)
Clear[findCoeffS2];
findCoeffS2[sys_,{a_,b_,c_,d_,e_,f_,g_,h_,j_,l_,p_,q_,r_,s_,a1_,b1_,c1_,d1_,e1_,f1_,g1_,h1_,j1_,q1_,p1_},{x_,y_}]:=Module[{A,B,C,DD,E,F,G,H,J,L,P,Q,R,S,C1,D1,G1,J1,Q1,P1,rules1,rules2},
A[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&;
B[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
C[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&;
DD[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
E[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&;
F[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
G[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
H[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,1]&;
J[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,0]&//Coefficient[#,y,2]&;
L[exp_]:=exp//Coefficient[#,Subscript[D, x],3]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&;
P[exp_]:=exp//Coefficient[#,Subscript[D, x],3]&//Coefficient[#,Subscript[D, y],0]&//Coefficient[#,x,3]&//Coefficient[#,y,0]&;
Q[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,1]&;
R[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,2]&//Coefficient[#,y,1]&;
S[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,1]&//Coefficient[#,y,2]&;
C1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,0]&//Coefficient[#,y,0]&;
D1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,0]&//Coefficient[#,y,1]&;
G1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,1]&//Coefficient[#,y,0]&;
J1[exp_]:=exp//Coefficient[#,Subscript[D, x],2]&//Coefficient[#,Subscript[D, y],1]&//Coefficient[#,x,2]&//Coefficient[#,y,0]&;
Q1[exp_]:=exp//Coefficient[#,Subscript[D, x],1]&//Coefficient[#,Subscript[D, y],2]&//Coefficient[#,x,1]&//Coefficient[#,y,1]&;
P1[exp_]:=exp//Coefficient[#,Subscript[D, x],0]&//Coefficient[#,Subscript[D, y],3]&//Coefficient[#,x,0]&//Coefficient[#,y,2]&;

rules1=sys[[1,1]]/.Subscript[D, ll_Times]:>(Times@@(Subscript[D, #]&/@ll))//{a->A[#],b->B[#],c->C[#],d->DD[#],e->E[#],f->F[#],g->G[#],h->H[#],j->J[#],l->L[#],p->P[#],q->Q[#],r->R[#],s->S[#]}&;
rules2=sys[[2,1]]/.Subscript[D, ll_Times]:>(Times@@(Subscript[D, #]&/@ll))//{a1->A[#],b1->F[#],c1->C1[#],d1->D1[#],e1->J[#],f1->B[#],g1->G1[#],h1->H[#],j1->J1[#],q1->Q1[#],p1->P1[#]}&;

rules1~Join~rules2
];


(* ::Input::Initialization:: *)
Clear[solveDES2];
solveDES2[sys_List,{x_,y_},{m_,n_}]:=Module[{sysPerm,rightParsing,rightParsingTest,genS2,rules,S2result,
a,b,c,d,e,f,g,h,j,l,p,q,r,s,a1,b1,c1,d1,e1,f1,g1,h1,j1,p1,q1,
repl,m1,n1,v,replF,res,v1,v2,u1,u2,test,end,next,k,rulesS2,end2,sol,isFunc,perm,perm2,permRules,sys2,result},
rulesS2={{funcS2,{a==\[Alpha] \[Alpha]1 \[Beta]1,b==(1+\[Alpha]1) (1+\[Beta]1)+\[Alpha] (1+\[Alpha]1+\[Beta]1),c==-\[Gamma],d==-1,e==3+\[Alpha]+\[Alpha]1+\[Beta]1,f==-(-1+\[Alpha]+\[Alpha]1) \[Beta]1,g==1,h==-1-\[Alpha]-\[Alpha]1-2 \[Beta]1,j==\[Beta]1,l==0,p==1,q==0,r==-2,s==1,a1==\[Beta] (-1+\[Gamma]),b1==-2-\[Beta]+\[Gamma],c1==-1+\[Alpha]+\[Alpha]1-\[Alpha] \[Alpha]1,d1==-3+\[Alpha]+\[Alpha]1,e1==-1,f1==\[Beta],g1==1-\[Alpha]-\[Alpha]1,h1==1,j1==-1,q1==2,p1==-1}}};
perm=Permutations[{x,y}];
perm2=perm/.x->m/.y->n;
permRules=MapThread[Rule,{Table[{x,y,m,n},2],Join[perm,perm2,2]},2];
result={};
Do[
sys2=sys/.permRules[[t1]][[1;;2]];(* account for F1(y,x) for example *)
(* the equations could be written by the user in a different order, so must check all permutations *)
sysPerm=Permutations[sys2];
res={};
rightParsing=False;
Do[
rules=findCoeffS2[sysPerm[[k]],{a,b,c,d,e,f,g,h,j,l,p,q,r,s,a1,b1,c1,d1,e1,f1,g1,h1,j1,q1,p1},{x,y}];

(* check that the system is compatible with what the function can solve, or not *)
genS2={a+(c+b x) Subscript[D, x]+x (d+e x) \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\)+x^2 (l+p x) \!\(\*SubsuperscriptBox[\(D\), \(x\), \(3\)]\)+f y Subscript[D, y]+x (q+r x) y \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\) Subscript[D, y]+j y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+s x y^2 Subscript[D, x] \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+(g y+h x y) Subscript[D, x y]==0,a1+f1 x Subscript[D, x]+(c1+b1 y) Subscript[D, y]+j1 x^2 \!\(\*SubsuperscriptBox[\(D\), \(x\), \(2\)]\) Subscript[D, y]+y (d1+e1 y) \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+q1 x y Subscript[D, x] \!\(\*SubsuperscriptBox[\(D\), \(y\), \(2\)]\)+p1 y^2 \!\(\*SubsuperscriptBox[\(D\), \(y\), \(3\)]\)+(g1 x+h1 x y) Subscript[D, x y]==0};

rightParsing=And@@Thread[Expand[((genS2[[All,1]]/.rules)-(sysPerm[[k]][[All,1]])/.Subscript[D, v1_ v2_]->Subscript[D, v1] Subscript[D, v2])]==0];
rightParsingTest=(rightParsing/.Equal->SameQ);
If[!rightParsingTest,
Goto[next];,
rightParsing=True;
];
Goto[end];
Label[next];
,{k,1,sysPerm//Length}
];
Label[end];
If[!rightParsingTest,(*Print["Input is not solvable by this function."];*)Return[];];

Do[
isFunc=(And@@rulesS2[[t,2]])/.rules;

If[isFunc===False,Continue[];,
sol=Solve[isFunc,Variables[rulesS2[[t,1]][m,n]/.Pochhammer[a_,b_]->a]//DeleteCases[#,m!]&//DeleteCases[#,n!]&];
If[sol==={},Continue[];];
res=rulesS2[[t,1]][m,n]/.sol;
result=res[[1]]*x^m*y^n/.Reverse[permRules[[t1]],2];
Goto[end2];
]
,{t,1,rulesS2//Length}];
,{t1,1,permRules//Length}];
Label[end2];
result
];


(* ::Input::Initialization:: *)
funcS2[m_,n_]:=Pochhammer[\[Alpha],m-n]Pochhammer[\[Alpha]1,m-n]Pochhammer[\[Beta],n]Pochhammer[\[Beta]1,m]/(Pochhammer[\[Gamma],m-n]m!n!)


(* ::Input::Initialization:: *)
func1b[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b1,m-n]Pochhammer[b2,m-p]/(Pochhammer[c,m]m!n!p!);
func1c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]/(Pochhammer[c,m]m!n!p!);
func1d[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,p-m]/(m!n!p!);
func1e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,n-m]/(m!n!p!);
func2b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[a5,p]Pochhammer[b,m-p]/(Pochhammer[c,m+n]m!n!p!);
func2c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[a5,p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func2d[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b1,p-m-n]Pochhammer[b2,m-p]/(m!n!p!);
func3a[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[a5,p]Pochhammer[a6,p]/(Pochhammer[c,m+n+p]m!n!p!);
func4b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func4c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func4d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func4e[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]/(Pochhammer[c,m]m!n!p!);
func4f[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func4g[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,m-p]Pochhammer[b2,n-m]/(Pochhammer[c,n]m!n!p!);
func4h[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func4i[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,p-m]Pochhammer[b2,m-n]/(Pochhammer[c,p]m!n!p!);
func4j[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b1,p-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func4k[m_,n_,p_]:=Pochhammer[a1,p]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]Pochhammer[b3,n-m]/(m!n!p!);func4l[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]Pochhammer[b3,p-m]/(m!n!p!);
func4m[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func4n[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func4o[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[b1,n-p]Pochhammer[b2,p-n]Pochhammer[b3,p-m]/(m!n!p!);func4p[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,p-m]/(m!n!p!);
func5b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func5c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,n-p]/(Pochhammer[c,m+n]m!n!p!);
func5d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func5e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func5f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[b1,n-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func6a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[a5,p]/(Pochhammer[c1,m]Pochhammer[c2,n+p]m!n!p!);
func6b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m-n-p]/(Pochhammer[c,m]m!n!p!);
func6c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,n-m]/(Pochhammer[c,n+p]m!n!p!);
func6d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func6e[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,n-m]Pochhammer[b2,m-n-p]/(m!n!p!);
func6f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,p-m]Pochhammer[b2,m-n-p]/(m!n!p!);func7a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[a5,p]/(Pochhammer[c,m+n+p]m!n!p!);
func8b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func8c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[a3,p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func8d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func8e[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[b1,p-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func8f[m_,n_,p_]:=Pochhammer[a,m+n]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);func9a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[a3,p]Pochhammer[a4,p]/(Pochhammer[c1,m]Pochhammer[c2,n+p]m!n!p!);
func9b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[a3,p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func10a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func10b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func10c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func10d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func10e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,n+p-m]/(Pochhammer[c,n]m!n!p!);
func10f[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func10g[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]/(Pochhammer[c,m]m!n!p!);
func10h[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[b1,m-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func10i[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[b1,m-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func10j[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,m+n-p]Pochhammer[b2,n+p-m]Pochhammer[b3,m-n]/(m!n!p!);
func10k[m_,n_,p_]:=Pochhammer[a,n+p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]Pochhammer[b3,p-m]/(m!n!p!);
func10l[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[b1,m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func11a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func11b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[b,m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func11c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-p]/(Pochhammer[c,m+n]m!n!p!);func11d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func11e[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func11f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[b1,p-m-n]Pochhammer[b2,m-p]/(m!n!p!);
func12a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);
func12b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-n]/(Pochhammer[c,m+p]m!n!p!);
func13a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c,m+n+p]m!n!p!);
func14a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p+m]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func14b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m+p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func14c[m_,n_,p_]:=Pochhammer[a,m+p]Pochhammer[b1,m+n-p]Pochhammer[b2,n+p-m]/(Pochhammer[c,n]m!n!p!);
func14d[m_,n_,p_]:=Pochhammer[b1,m+n]Pochhammer[b2,n+p]Pochhammer[b3,m]/(m!n!p!);
func15a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p+m]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func15b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m+p]Pochhammer[b,m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func16a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p+m]/(Pochhammer[c,m+n+p]m!n!p!);
func17a[m_,n_,p_]:=Pochhammer[a0,m+n+p]Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func17b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,m-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func17c[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,p]Pochhammer[b1,m-n]Pochhammer[b2,n-m]/(Pochhammer[c,p]m!n!p!);
func17d[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]/(Pochhammer[c,m]m!n!p!);
func17e[m_,n_,p_]:=Pochhammer[a,m+n+p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,p-m]/(m!n!p!);
func18a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func18b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,m-p]/(Pochhammer[c,m+n]m!n!p!);
func18c[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func18d[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,n]Pochhammer[b1,m-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func19a[m_,n_,p_]:=Pochhammer[a0,m+n+p]Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c,m+n+p]m!n!p!);
func20a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func20b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func20c[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func20d[m_,n_,p_]:=Pochhammer[a,m+n+p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func21a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n+p]m!n!p!);
func21b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func22a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n+p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func23b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[b1,m-n]Pochhammer[b2,2p-m]/(Pochhammer[c,p]m!n!p!);
func23c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b1,n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);
func23d[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,n]Pochhammer[b1,m-n]Pochhammer[b2,m-p]Pochhammer[b3,2p-m]/(m!n!p!);
func23e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,2p-m]/(m!n!p!);
func24b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[b,2p-m-n]/(Pochhammer[c,p]m!n!p!);
func24c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[b1,m-p]Pochhammer[b,2p-m-n]/(m!n!p!);
func25b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);
func25c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n-p]/(m!n!p!);
func26b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,2p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func26c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m+n-p]/(Pochhammer[c,n]m!n!p!);
func26d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-p]/(Pochhammer[c,n]m!n!p!);
func26e[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[b1,2p-m]Pochhammer[b2,n-p]/(Pochhammer[c,n]m!n!p!);
func26f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n]/(Pochhammer[c,p]m!n!p!);
func26g[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n]Pochhammer[b3,m+n-p]/(m!n!p!);
func26h[m_,n_,p_]:=Pochhammer[a,m+n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n]Pochhammer[b3,n-p]/(m!n!p!);
func27b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,2p-m-n]/(Pochhammer[c,p]m!n!p!);
func27c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,2p-m-n]Pochhammer[b2,m+n-p]/(m!n!p!);
func27d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m-n]Pochhammer[b2,m-p]/(m!n!p!);
func28b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);
func28c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n-p]/(m!n!p!);
func29b[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,2m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func29c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func29d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func29e[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func29f[m_,n_,p_]:=Pochhammer[a1,p]Pochhammer[a2,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,n-m]/(Pochhammer[c,n]m!n!p!);
func29g[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func29h[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func29i[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func29j[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func29k[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func29l[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b1,p-n]Pochhammer[b2,p-m]/(Pochhammer[c,p]m!n!p!);
func29m[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,n-m]Pochhammer[b3,p-n]/(m!n!p!);
func29n[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func29o[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func30b[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,2m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func30c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-p]/(Pochhammer[c,m+n]m!n!p!);
func30d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func30e[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,p-m-n]Pochhammer[b2,2m+n-p]/(m!n!p!);
func30f[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,p-m-n]Pochhammer[b2,n-p]/(m!n!p!);
func31a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);
func31b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-n]/(Pochhammer[c,m+p]m!n!p!);
func31c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-m-p]/(Pochhammer[c,n]m!n!p!);
func31d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-m-p]Pochhammer[b2,p-n]/(m!n!p!);
func32a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);
func32b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-m]/(Pochhammer[c,n+p]m!n!p!);
func32c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func33a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p]/(Pochhammer[c,m+n+p]m!n!p!);
func34b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[b,2p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func34c[m_,n_,p_]:=Pochhammer[a,m+n]Pochhammer[b1,2p-m]Pochhammer[b,m+n-p]/(Pochhammer[c,n]m!n!p!);
func35b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);
func36a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func36b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,p]Pochhammer[b,2m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func36c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b,n+p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func36d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func36e[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func36f[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,n+p-m]/(Pochhammer[c,n]m!n!p!);
func36g[m_,n_,p_]:=Pochhammer[a,n+p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func36h[m_,n_,p_]:=Pochhammer[a,n+p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func36i[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,n+p-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func36j[m_,n_,p_]:=Pochhammer[b1,2m+n-p]Pochhammer[b2,n+p-m]Pochhammer[b3,p-n]/(m!n!p!);
func37a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func37b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,p]Pochhammer[b,2m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func37c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func37d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func38a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);
func38b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-n]/(Pochhammer[c,m+p]m!n!p!);
func39a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);func39b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b,n+p-m]/(Pochhammer[c,n+p]m!n!p!);
func39c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);func40a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c,m+n+p]m!n!p!);func41a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func41b[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func41c[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func41d[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b1,n-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);func41e[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b1,n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func42a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func42b[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-p]/(Pochhammer[c,m+n]m!n!p!);
func42c[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func42d[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b1,p-m-n]Pochhammer[b2,n-p]/(m!n!p!);
func43a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);
func43b[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-m]/(Pochhammer[c,n+p]m!n!p!);func44a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c,m+n+p]m!n!p!);func45a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n+p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);func45b[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b,n+p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func46a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n+p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);func47b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[b1,2n-m]Pochhammer[b2,2p-n]/(Pochhammer[c,p]m!n!p!);
func47c[m_,n_,p_]:=Pochhammer[a,m]Pochhammer[b1,2n-m]Pochhammer[b2,2p-n]Pochhammer[b3,m-p]/(m!n!p!);
func48b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[b1,2n-p]Pochhammer[b2,2p-m-n]/(m!n!p!);
func49b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func49c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);func49d[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);
func49e[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);func49f[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-n]/(Pochhammer[c,m]m!n!p!);func49g[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-n]Pochhammer[b2,n-m]/(Pochhammer[c,p]m!n!p!);func49h[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-n]Pochhammer[b2,n-p]/(Pochhammer[c,m]m!n!p!);func49i[m_,n_,p_]:=Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-n]Pochhammer[b3,n-m]/(m!n!p!);func50b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-m-n]/(Pochhammer[c,p]m!n!p!);
func50c[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-m-n]/(m!n!p!);
func50d[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-m-n]Pochhammer[b2,n-p]/(m!n!p!);func51b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-n]/(Pochhammer[c,m+p]m!n!p!);func51c[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-n]Pochhammer[b2,n-m-p]/(m!n!p!);func52b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);func53b[m_,n_,p_]:=Pochhammer[a1,p]Pochhammer[a2,p]Pochhammer[b,2m+2n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func53c[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,2m+2n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func53d[m_,n_,p_]:=Pochhammer[b1,2m+2n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func54a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func54b[m_,n_,p_]:=Pochhammer[a,n+2p]Pochhammer[b,2m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func54c[m_,n_,p_]:=Pochhammer[b1,2m+n-p]Pochhammer[b2,n+2p-m]/(Pochhammer[c,n]m!n!p!);
func55a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);func55b[m_,n_,p_]:=Pochhammer[a,n+2p]Pochhammer[b,2m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func56a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);func57a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c,m+n+p]m!n!p!);func58a[m_,n_,p_]:=Pochhammer[a1,2m+2n+p]Pochhammer[a2,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func58b[m_,n_,p_]:=Pochhammer[a,2m+2n+p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func59a[m_,n_,p_]:=Pochhammer[a1,2m+2n+p]Pochhammer[a2,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);
func59b[m_,n_,p_]:=Pochhammer[a,2m+2n+p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);func60b[m_,n_,p_]:=Pochhammer[b1,2m+-n]Pochhammer[b2,2n-p]Pochhammer[b3,2p-m]/(m!n!p!);
func61b[m_,n_,p_]:=Pochhammer[b1,2m+2n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);


(* ::Input::Initialization:: *)
 End[]; (*End of the private package*)


(* ::Input::Initialization:: *)
 EndPackage[];


==> anc/Mconditions.m <==
(* ::Package:: *)

(* Version 2021-11-26 *)


(* Created with the Wolfram Language : www.wolfram.com *)
{{funcF1, {a -> \[Alpha]*\[Beta], b -> 1 + \[Alpha] + \[Beta], 
   c -> -\[Gamma], d -> -1, e -> 1, f -> \[Beta], g -> -1, h -> 1, j -> 0, 
   a1 -> \[Alpha]*\[Beta]1, b1 -> 1 + \[Alpha] + \[Beta]1, c1 -> -\[Gamma], 
   d1 -> -1, e1 -> 1, f1 -> \[Beta]1, g1 -> -1, h1 -> 1, j1 -> 0}}, 
 {funcF2, {a -> \[Alpha]*\[Beta], b -> 1 + \[Alpha] + \[Beta], 
   c -> -\[Gamma], d -> -1, e -> 1, f -> \[Beta], g -> 0, h -> 1, j -> 0, 
   a1 -> \[Alpha]*\[Beta]1, b1 -> 1 + \[Alpha] + \[Beta]1, c1 -> -\[Gamma]1, 
   d1 -> -1, e1 -> 1, f1 -> \[Beta]1, g1 -> 0, h1 -> 1, j1 -> 0}}, 
 {funcF3, {a -> \[Alpha]*\[Beta], b -> 1 + \[Alpha] + \[Beta], 
   c -> -\[Gamma], d -> -1, e -> 1, f -> 0, g -> -1, h -> 0, j -> 0, 
   a1 -> \[Alpha]1*\[Beta]1, b1 -> 1 + \[Alpha]1 + \[Beta]1, c1 -> -\[Gamma], 
   d1 -> -1, e1 -> 1, f1 -> 0, g1 -> -1, h1 -> 0, j1 -> 0}}, 
 {funcF4, {a -> \[Alpha]*\[Beta], b -> 1 + \[Alpha] + \[Beta], 
   c -> -\[Gamma], d -> -1, e -> 1, f -> 1 + \[Alpha] + \[Beta], g -> 0, 
   h -> 2, j -> 1, a1 -> \[Alpha]*\[Beta], b1 -> 1 + \[Alpha] + \[Beta], 
   c1 -> -\[Gamma]1, d1 -> -1, e1 -> 1, f1 -> 1 + \[Alpha] + \[Beta], 
   g1 -> 0, h1 -> 2, j1 -> 1}}, {funcG1, {a -> \[Alpha]*\[Beta]1, 
   b -> 1 + \[Alpha] + \[Beta]1, c -> 1 - \[Beta], d -> 1, e -> 1, 
   f -> -1 - \[Alpha] + \[Beta]1, g -> -1, h -> 0, j -> -1, 
   a1 -> \[Alpha]*\[Beta], b1 -> 1 + \[Alpha] + \[Beta], c1 -> 1 - \[Beta]1, 
   d1 -> 1, e1 -> 1, f1 -> -1 - \[Alpha] + \[Beta], g1 -> -1, h1 -> 0, 
   j1 -> -1}}, {funcG2, {a -> \[Alpha]*\[Beta]1, 
   b -> 1 + \[Alpha] + \[Beta]1, c -> 1 - \[Beta], d -> 1, e -> 1, 
   f -> -\[Alpha], g -> -1, h -> -1, j -> 0, a1 -> \[Alpha]1*\[Beta], 
   b1 -> 1 + \[Alpha]1 + \[Beta], c1 -> 1 - \[Beta]1, d1 -> 1, e1 -> 1, 
   f1 -> -\[Alpha]1, g1 -> -1, h1 -> -1, j1 -> 0}}, 
 {funcG3, {a -> \[Alpha]1*(1 + \[Alpha]1), b -> 2*(3 + 2*\[Alpha]1), 
   c -> 1 - \[Alpha], d -> 1, e -> 4, f -> -2*\[Alpha]1, g -> -2, h -> -4, 
   j -> 1, a1 -> \[Alpha]*(1 + \[Alpha]), b1 -> 2*(3 + 2*\[Alpha]), 
   c1 -> 1 - \[Alpha]1, d1 -> 1, e1 -> 4, f1 -> -2*\[Alpha], g1 -> -2, 
   h1 -> -4, j1 -> 1}}, {funcH1, {a -> \[Alpha]*\[Beta], 
   b -> 1 + \[Alpha] + \[Beta], c -> -\[Delta], d -> -1, e -> 1, 
   f -> -1 + \[Alpha] - \[Beta], g -> 0, h -> 0, j -> -1, 
   a1 -> \[Beta]*\[Gamma], b1 -> 1 + \[Beta] + \[Gamma], c1 -> 1 - \[Alpha], 
   d1 -> 1, e1 -> 1, f1 -> \[Gamma], g1 -> -1, h1 -> 1, j1 -> 0}}, 
 {funcH2, {a -> \[Alpha]*\[Beta], b -> 1 + \[Alpha] + \[Beta], 
   c -> -\[Epsilon], d -> -1, e -> 1, f -> -\[Beta], g -> 0, h -> -1, j -> 0, 
   a1 -> \[Gamma]*\[Delta], b1 -> 1 + \[Gamma] + \[Delta], 
   c1 -> 1 - \[Alpha], d1 -> 1, e1 -> 1, f1 -> 0, g1 -> -1, h1 -> 0, 
   j1 -> 0}}, {funcH3, {a -> \[Alpha]*(1 + \[Alpha]), 
   b -> 2*(3 + 2*\[Alpha]), c -> -\[Gamma], d -> -1, e -> 4, 
   f -> 2*(1 + \[Alpha]), g -> -1, h -> 4, j -> 1, a1 -> \[Alpha]*\[Beta], 
   b1 -> 1 + \[Alpha] + \[Beta], c1 -> -\[Gamma], d1 -> -1, e1 -> 1, 
   f1 -> 2*\[Beta], g1 -> -1, h1 -> 2, j1 -> 0}}, 
 {funcH4, {a -> \[Alpha]*(1 + \[Alpha]), b -> 2*(3 + 2*\[Alpha]), 
   c -> -\[Gamma], d -> -1, e -> 4, f -> 2*(1 + \[Alpha]), g -> 0, h -> 4, 
   j -> 1, a1 -> \[Alpha]*\[Beta], b1 -> 1 + \[Alpha] + \[Beta], 
   c1 -> -\[Delta], d1 -> -1, e1 -> 1, f1 -> 2*\[Beta], g1 -> 0, h1 -> 2, 
   j1 -> 0}}, {funcH5, {a -> \[Alpha]*(1 + \[Alpha]), 
   b -> 2*(3 + 2*\[Alpha]), c -> 1 - \[Beta], d -> 1, e -> 4, 
   f -> 2*(1 + \[Alpha]), g -> -1, h -> 4, j -> 1, a1 -> \[Alpha]*\[Beta], 
   b1 -> 1 + \[Alpha] + \[Beta], c1 -> -\[Gamma], d1 -> -1, e1 -> 1, 
   f1 -> -2 - \[Alpha] + 2*\[Beta], g1 -> 0, h1 -> 1, j1 -> -2}}, 
 {funcH6, {a -> \[Alpha]*(1 + \[Alpha]), b -> 2*(3 + 2*\[Alpha]), 
   c -> 1 - \[Beta], d -> 1, e -> 4, f -> -2*\[Alpha], g -> -1, h -> -4, 
   j -> 1, a1 -> \[Beta]*\[Gamma], b1 -> 1 + \[Beta] + \[Gamma], 
   c1 -> 1 - \[Alpha], d1 -> 1, e1 -> 1, f1 -> -\[Gamma], g1 -> -2, h1 -> -1, 
   j1 -> 0}}, {funcH7, {a -> \[Alpha]*(1 + \[Alpha]), 
   b -> 2*(3 + 2*\[Alpha]), c -> -\[Delta], d -> -1, e -> 4, 
   f -> -2*\[Alpha], g -> 0, h -> -4, j -> 1, a1 -> \[Beta]*\[Gamma], 
   b1 -> 1 + \[Beta] + \[Gamma], c1 -> 1 - \[Alpha], d1 -> 1, e1 -> 1, 
   f1 -> 0, g1 -> -2, h1 -> 0, j1 -> 0}}, 
 {s1, {a -> \[Alpha]*\[Alpha]1*\[Beta], 
   b -> (1 + \[Alpha]1)*(1 + \[Beta]) + \[Alpha]*(1 + \[Alpha]1 + \[Beta]), 
   c -> -(\[Gamma]*\[Delta]), d -> -1 - \[Gamma] - \[Delta], 
   e -> 3 + \[Alpha] + \[Alpha]1 + \[Beta], 
   f -> (1 + \[Alpha] + \[Alpha]1)*\[Beta], g -> -\[Delta], 
   h -> 3 + \[Alpha] + \[Alpha]1 + 2*\[Beta], j -> \[Beta], l -> -1, p -> 1, 
   q -> -1, r -> 2, s -> 1, a1 -> \[Alpha]*\[Alpha]1, 
   b1 -> 1 + \[Alpha] + \[Alpha]1, c1 -> -\[Gamma], d1 -> -1, e1 -> 1, 
   f1 -> 1 + \[Alpha] + \[Alpha]1, g1 -> -1, h1 -> 2, j1 -> 1}}, 
 {s2, {a -> \[Alpha]*\[Alpha]1*\[Beta]1, 
   b -> (1 + \[Alpha]1)*(1 + \[Beta]1) + \[Alpha]*(1 + \[Alpha]1 + \[Beta]1), 
   c -> -\[Gamma], d -> -1, e -> 3 + \[Alpha] + \[Alpha]1 + \[Beta]1, 
   f -> -((-1 + \[Alpha] + \[Alpha]1)*\[Beta]1), g -> 1, 
   h -> -1 - \[Alpha] - \[Alpha]1 - 2*\[Beta]1, j -> \[Beta]1, l -> 0, 
   p -> 1, q -> 0, r -> -2, s -> 1, a1 -> \[Beta]*(-1 + \[Gamma]), 
   b1 -> -2 - \[Beta] + \[Gamma], c1 -> -1 + \[Alpha] + \[Alpha]1 - 
     \[Alpha]*\[Alpha]1, d1 -> -3 + \[Alpha] + \[Alpha]1, e1 -> -1, 
   f1 -> \[Beta], g1 -> 1 - \[Alpha] - \[Alpha]1, h1 -> 1, j1 -> -1, q1 -> 2, 
   p1 -> -1}}, {func1b, {A -> b1*b2, B0 -> -c, B1 -> 1 + b1 + b2, C1 -> -b2, 
   D1 -> -b1, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> -1, 
   L0 -> 0, L1 -> -1, S1 -> 1, AP -> a1*a2, BP1 -> 0, CP0 -> 1 - b1, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 0, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> a3*a4, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 1 + a3 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> 0}}, {func1c, {A -> a1*b1, B0 -> -c, B1 -> 1 + a1 + b1, 
   C1 -> -a1, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, 
   H1 -> -1, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a2*b2, BP1 -> 0, CP0 -> 1 - b1, 
   CP1 -> 1 + a2 + b2, DP1 -> -a2, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 0, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> a3*a4, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 1 + a3 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func1d, {A -> a1*b1, B0 -> 1 - b3, 
   B1 -> 1 + a1 + b1, C1 -> -a1, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 0, H1 -> -1, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a2*b2, BP1 -> 0, 
   CP0 -> 1 - b1, CP1 -> 1 + a2 + b2, DP1 -> -a2, EP1 -> 0, FP0 -> 1, 
   FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> -1, 
   APP -> a3*b3, BPP1 -> -a3, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 1 + a3 + b3, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, 
   LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func1e, {A -> a1*b1, B0 -> 1 - b3, B1 -> 1 + a1 + b1, C1 -> -a1, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> -1, L0 -> 0, L1 -> 0, 
   S1 -> 0, AP -> -(b2*b3), BP1 -> b2, CP0 -> -1 + b1, CP1 -> -1 - b2 - b3, 
   DP1 -> b3, EP1 -> 0, FP0 -> -1, FP1 -> -1, GP1 -> 0, HP1 -> 1, HP2 -> 1, 
   LP1 -> -1, SP0 -> 0, SP1 -> 1, APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, 
   DPP0 -> 1 - b2, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func2b, {A -> a1*b, B0 -> -c, B1 -> 1 + a1 + b, C1 -> 0, D1 -> -a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 0, L0 -> 0, L1 -> -1, 
   S1 -> 0, AP -> a2*a3, BP1 -> 0, CP0 -> -c, CP1 -> 1 + a2 + a3, DP1 -> 0, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> -1, LP1 -> 0, 
   SP0 -> 0, SP1 -> 0, APP -> a4*a5, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, 
   DPP1 -> 1 + a4 + a5, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 0, SPP2 -> 0}}, 
 {func2c, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> 0, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 0, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a3*a4, BP1 -> 0, CP0 -> 1 - b, CP1 -> 1 + a3 + a4, 
   DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> 1, 
   LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a5*b, BPP1 -> -a5, CPP1 -> -a5, 
   DPP0 -> -c, DPP1 -> 1 + a5 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, SPP1 -> -1, SPP2 -> 0}}, 
 {func2d, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> 0, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 0, L0 -> -1, L1 -> -1, 
   S1 -> 0, AP -> a2*a3, BP1 -> 0, CP0 -> 1 - b1, CP1 -> 1 + a2 + a3, 
   DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> 1, 
   LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> -(a4*b1), BPP1 -> a4, CPP1 -> a4, 
   DPP0 -> -1 + b2, DPP1 -> -1 - a4 - b1, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, SPP1 -> 1, SPP2 -> 0}}, 
 {func3a, {A -> a1*a2, B0 -> -c, B1 -> 1 + a1 + a2, C1 -> 0, D1 -> 0, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 0, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a3*a4, BP1 -> 0, CP0 -> -c, CP1 -> 1 + a3 + a4, DP1 -> 0, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> -1, LP1 -> 0, 
   SP0 -> -1, SP1 -> 0, APP -> a5*a6, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c, 
   DPP1 -> 1 + a5 + a6, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 0, SPP2 -> -1}}, 
 {func4b, {A -> a1*b, B0 -> -c1, B1 -> 1 + a1 + b, C1 -> a1, D1 -> -a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> -1, 
   S1 -> 0, AP -> a2*b, BP1 -> a2, CP0 -> -c2, CP1 -> 1 + a2 + b, DP1 -> -a2, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, 
   SP0 -> 0, SP1 -> -1, APP -> a3*a4, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, 
   DPP1 -> 1 + a3 + a4, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 0, SPP2 -> -1}}, 
 {func4c, {A -> a1*b, B0 -> -c1, B1 -> 1 + a1 + b, C1 -> b, D1 -> -a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> -c2, CP1 -> 1 + a1 + a2, 
   DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> a3*a4, BPP1 -> 0, CPP1 -> 0, 
   DPP0 -> 1 - b, DPP1 -> 1 + a3 + a4, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 0, SPP2 -> 0}}, 
 {func4d, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> -c1, CP1 -> 1 + a1 + a3, DP1 -> 0, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, 
   SP0 -> 0, SP1 -> 0, APP -> a4*b, BPP1 -> -a4, CPP1 -> 0, DPP0 -> -c2, 
   DPP1 -> 1 + a4 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func4e, {A -> b1*b2, B0 -> -c, B1 -> 1 + b1 + b2, C1 -> -1 - b1 + b2, 
   D1 -> -b2, E0 -> -1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, 
   L0 -> 0, L1 -> -1, S1 -> 1, AP -> a1*b1, BP1 -> a1, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> a2*a3, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b1, DPP1 -> 1 + a2 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> -1}}, {func4f, {A -> a1*b1, B0 -> -c, 
   B1 -> 1 + a1 + b1, C1 -> a1, D1 -> -a1, E0 -> -1, E1 -> 1, F1 -> 0, 
   G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> -1, S1 -> 0, AP -> a2*b1, 
   BP1 -> a2, CP0 -> 1 - b2, CP1 -> 1 + a2 + b1, DP1 -> -a2, EP1 -> 0, 
   FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> -1, 
   SP1 -> -1, APP -> -(a3*b2), BPP1 -> 0, CPP1 -> a3, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a3 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 1, SPP1 -> 1, SPP2 -> 1}}, 
 {func4g, {A -> a1*b1, B0 -> 1 - b2, B1 -> 1 + a1 + b1, C1 -> b1, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 1, L0 -> 0, L1 -> -1, 
   S1 -> -1, AP -> a1*b2, BP1 -> -1 - a1 + b2, CP0 -> -c, CP1 -> 1 + a1 + b2, 
   DP1 -> 0, EP1 -> -1, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> 0, 
   LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, 
   DPP0 -> 1 - b1, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 0, SPP2 -> 0}}, 
 {func4h, {A -> a1*b1, B0 -> 1 - b2, B1 -> 1 + a1 + b1, C1 -> b1, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -1, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> -c, CP1 -> 1 + a1 + a2, DP1 -> 0, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, 
   SP0 -> 0, SP1 -> 0, APP -> -(a3*b2), BPP1 -> a3, CPP1 -> 0, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a3 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, SPP1 -> 0, SPP2 -> 0}}, 
 {func4i, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> -1 - a1 + b2, 
   D1 -> 0, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> a3*b1, 
   BPP1 -> -a3, CPP1 -> 0, DPP0 -> -c, DPP1 -> 1 + a3 + b1, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> 0}}, {func4j, {A -> a1*a2, B0 -> 1 - b1, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 0, H1 -> 1, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a3, BP1 -> a3, 
   CP0 -> 1 - b2, CP1 -> 1 + a1 + a3, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> b1*b2, 
   BPP1 -> -b2, CPP1 -> -b1, DPP0 -> -c, DPP1 -> 1 + b1 + b2, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 1, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> -1, SPP2 -> 0}}, {func4k, {A -> b1*b2, B0 -> 1 - b3, 
   B1 -> 1 + b1 + b2, C1 -> -1 - b1 + b2, D1 -> -b2, E0 -> 1, E1 -> 1, 
   F1 -> -1, G1 -> 0, H0 -> -1, H1 -> 0, L0 -> 0, L1 -> -1, S1 -> 1, 
   AP -> -(b1*b3), BP1 -> 1 + b1 - b3, CP0 -> -1 + b2, CP1 -> -1 - b1 - b3, 
   DP1 -> b3, EP1 -> 1, FP0 -> -1, FP1 -> -1, GP1 -> 0, HP1 -> 0, HP2 -> 1, 
   LP1 -> -1, SP0 -> 0, SP1 -> 1, APP -> a1*a2, BPP1 -> 0, CPP1 -> 0, 
   DPP0 -> 1 - b1, DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 0, SPP2 -> -1}}, 
 {func4l, {A -> b1*b2, B0 -> 1 - b3, B1 -> 1 + b1 + b2, C1 -> -1 - b1 + b2, 
   D1 -> -b2, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, 
   L0 -> -1, L1 -> -1, S1 -> 1, AP -> a1*b1, BP1 -> a1, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> -(a2*b3), 
   BPP1 -> a2, CPP1 -> 0, DPP0 -> -1 + b1, DPP1 -> -1 - a2 - b3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, 
   SPP1 -> 0, SPP2 -> 1}}, {func4m, {A -> a1*b1, B0 -> 1 - b2, 
   B1 -> 1 + a1 + b1, C1 -> a1, D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> 0, 
   G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -1, L1 -> -1, S1 -> 0, AP -> a2*b1, 
   BP1 -> a2, CP0 -> 1 - b3, CP1 -> 1 + a2 + b1, DP1 -> -a2, EP1 -> 0, 
   FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> -1, 
   SP1 -> -1, APP -> b2*b3, BPP1 -> -b3, CPP1 -> -b2, DPP0 -> 1 - b1, 
   DPP1 -> 1 + b2 + b3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 1, LPP1 -> -1, LPP2 -> -1, SPP1 -> -1, SPP2 -> -1}}, 
 {func4n, {A -> a1*b1, B0 -> -c, B1 -> 1 + a1 + b1, C1 -> b1, D1 -> -a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b2, CP1 -> 1 + a1 + a2, 
   DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a3*b2, BPP1 -> 0, CPP1 -> -a3, 
   DPP0 -> 1 - b1, DPP1 -> 1 + a3 + b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> -1, SPP2 -> 0}}, 
 {func4o, {A -> a1*a2, B0 -> 1 - b3, B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a1*b1, BP1 -> b1, CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, 
   DP1 -> -a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> -1, SP0 -> -1, SP1 -> -1, APP -> -(b2*b3), BPP1 -> b2, CPP1 -> b3, 
   DPP0 -> -1 + b1, DPP1 -> -1 - b2 - b3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> -1, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 1}}, 
 {func4p, {A -> a1*b1, B0 -> 1 - b3, B1 -> 1 + a1 + b1, C1 -> -1 - a1 + b1, 
   D1 -> 0, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a1*b2, BP1 -> b2, CP0 -> 1 - b1, 
   CP1 -> 1 + a1 + b2, DP1 -> -a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> -1, SP0 -> 0, SP1 -> -1, APP -> a2*b3, 
   BPP1 -> -a2, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 1 + a2 + b3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func5b, {A -> a1*b, B0 -> -c, B1 -> 1 + a1 + b, 
   C1 -> a1, D1 -> -a1, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, 
   H1 -> 1, L0 -> 0, L1 -> -1, S1 -> 0, AP -> a2*b, BP1 -> a2, CP0 -> -c, 
   CP1 -> 1 + a2 + b, DP1 -> -a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> a3*a4, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, DPP1 -> 1 + a3 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> -1}}, {func5c, {A -> a1*a2, B0 -> -c, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> -1, H1 -> 1, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*b, BP1 -> b, 
   CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> -a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> -1, SP0 -> 0, SP1 -> -1, 
   APP -> a3*a4, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, DPP1 -> 1 + a3 + a4, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func5d, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> 1 - b, CP1 -> 1 + a1 + a3, 
   DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 1, 
   LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a4*b, BPP1 -> -a4, CPP1 -> -a4, 
   DPP0 -> -c, DPP1 -> 1 + a4 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, SPP1 -> -1, SPP2 -> 0}}, 
 {func5e, {A -> a1*b1, B0 -> 1 - b2, B1 -> 1 + a1 + b1, C1 -> a1, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -1, L1 -> -1, 
   S1 -> 0, AP -> a2*b1, BP1 -> a2, CP0 -> 1 - b2, CP1 -> 1 + a2 + b1, 
   DP1 -> -a2, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 1, 
   LP1 -> 0, SP0 -> -1, SP1 -> -1, APP -> -(a3*b2), BPP1 -> a3, CPP1 -> a3, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a3 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, SPP1 -> 1, SPP2 -> 1}}, 
 {func5f, {A -> a1*a2, B0 -> 1 - b2, B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a1*b1, BP1 -> b1, CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, 
   DP1 -> -a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 1, 
   LP1 -> -1, SP0 -> -1, SP1 -> -1, APP -> -(a3*b2), BPP1 -> a3, CPP1 -> a3, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a3 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 1}}, 
 {func6a, {A -> a1*a2, B0 -> -c1, B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> 0, 
   S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> -c2, CP1 -> 1 + a1 + a3, DP1 -> 0, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, 
   SP0 -> -1, SP1 -> 0, APP -> a4*a5, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c2, 
   DPP1 -> 1 + a4 + a5, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func6b, {A -> a1*b, B0 -> -c, B1 -> 1 + a1 + b, C1 -> -1 - a1 + b, 
   D1 -> -a1, E0 -> -1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, 
   L0 -> 0, L1 -> -1, S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 1, SP1 -> 0, APP -> a3*a4, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, DPP1 -> 1 + a3 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> 1}}, {func6c, {A -> a1*a2, B0 -> 1 - b, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> -1, H1 -> 1, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*b, 
   BP1 -> -1 - a1 + b, CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> 0, EP1 -> -1, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> 0, LP1 -> 0, SP0 -> -1, 
   SP1 -> 0, APP -> a3*a4, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c, 
   DPP1 -> 1 + a3 + a4, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func6d, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> -c, CP1 -> 1 + a1 + a3, DP1 -> 0, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, 
   SP0 -> -1, SP1 -> 0, APP -> a4*b, BPP1 -> -a4, CPP1 -> 0, DPP0 -> -c, 
   DPP1 -> 1 + a4 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func6e, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> -1 - a1 + b2, 
   D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> -1, H1 -> 0, 
   L0 -> 0, L1 -> -1, S1 -> -1, AP -> a1*b1, BP1 -> -1 - a1 + b1, 
   CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, DP1 -> 0, EP1 -> -1, FP0 -> 1, 
   FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> -1, LP1 -> 0, SP0 -> 1, SP1 -> 0, 
   APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 1 + a2 + a3, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> -1, SPP1 -> 0, SPP2 -> 1}}, 
 {func6f, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> -1 - a1 + b2, 
   D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, 
   L0 -> -1, L1 -> -1, S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 1, SP1 -> 0, APP -> -(a3*b1), 
   BPP1 -> a3, CPP1 -> 0, DPP0 -> -1 + b2, DPP1 -> -1 - a3 - b1, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, 
   SPP1 -> 0, SPP2 -> -1}}, {func7a, {A -> a1*a2, B0 -> -c, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> -1, H1 -> 1, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a3, BP1 -> a3, 
   CP0 -> -c, CP1 -> 1 + a1 + a3, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> -1, SP1 -> 0, 
   APP -> a4*a5, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c, DPP1 -> 1 + a4 + a5, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> -1, SPP1 -> 0, SPP2 -> -1}}, 
 {func8b, {A -> a1*b, B0 -> -c1, B1 -> 1 + a1 + b, C1 -> 1 + a1 + b, 
   D1 -> -a1, E0 -> -1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> 0, 
   L1 -> -1, S1 -> -1, AP -> a1*b, BP1 -> 1 + a1 + b, CP0 -> -c2, 
   CP1 -> 1 + a1 + b, DP1 -> -a1, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> -1, SP0 -> 0, SP1 -> -1, APP -> a2*a3, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, DPP1 -> 1 + a2 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> -1}}, {func8c, {A -> a1*a2, B0 -> 1 - b, 
   B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 1 + a1 + a2, CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 1, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, 
   SP1 -> 0, APP -> a3*b, BPP1 -> -a3, CPP1 -> 0, DPP0 -> -c2, 
   DPP1 -> 1 + a3 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func8d, {A -> a1*b1, B0 -> 1 - b2, B1 -> 1 + a1 + b1, C1 -> 1 + a1 + b1, 
   D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -1, 
   L1 -> -1, S1 -> -1, AP -> a1*b1, BP1 -> 1 + a1 + b1, CP0 -> -c, 
   CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> -1, SP0 -> 0, SP1 -> -1, APP -> -(a2*b2), 
   BPP1 -> a2, CPP1 -> 0, DPP0 -> -1 + b1, DPP1 -> -1 - a2 - b2, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, 
   SPP1 -> 0, SPP2 -> 1}}, {func8e, {A -> a1*a2, B0 -> 1 - b1, 
   B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 1 + a1 + a2, CP0 -> 1 - b2, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 1, 
   FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, 
   SP1 -> 0, APP -> b1*b2, BPP1 -> -b2, CPP1 -> -b1, DPP0 -> -c, 
   DPP1 -> 1 + b1 + b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 1, LPP1 -> -1, LPP2 -> 0, SPP1 -> -1, SPP2 -> 0}}, 
 {func8f, {A -> a*b1, B0 -> 1 - b2, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> -a, E0 -> 1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -1, 
   L1 -> -1, S1 -> -1, AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> 1 - b3, 
   CP1 -> 1 + a + b1, DP1 -> -a, EP1 -> 1, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> -1, SP0 -> -1, SP1 -> -1, APP -> b2*b3, 
   BPP1 -> -b3, CPP1 -> -b2, DPP0 -> 1 - b1, DPP1 -> 1 + b2 + b3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 1, LPP1 -> -1, LPP2 -> -1, 
   SPP1 -> -1, SPP2 -> -1}}, {func9a, {A -> a1*a2, B0 -> -c1, 
   B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 2, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 1 + a1 + a2, CP0 -> -c2, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 1, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, 
   SP1 -> 0, APP -> a3*a4, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c2, 
   DPP1 -> 1 + a3 + a4, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func9b, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, 
   D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 1 + a1 + a2, CP0 -> -c, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a3*b, 
   BPP1 -> -a3, CPP1 -> 0, DPP0 -> -c, DPP1 -> 1 + a3 + b, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func10a, {A -> a1*a3, B0 -> -c1, 
   B1 -> 1 + a1 + a3, C1 -> a3, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 0, H1 -> 1, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, 
   CP0 -> -c2, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a4, 
   BPP1 -> 0, CPP1 -> a4, DPP0 -> -c3, DPP1 -> 1 + a2 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func10b, {A -> a2*b, B0 -> -c1, B1 -> 1 + a2 + b, 
   C1 -> a2, D1 -> -a2, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, 
   H1 -> 1, L0 -> 0, L1 -> -1, S1 -> 0, AP -> a1*b, BP1 -> a1, CP0 -> -c2, 
   CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 1, HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 0, APP -> a1*a3, 
   BPP1 -> 0, CPP1 -> a3, DPP0 -> 1 - b, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 1, SPP2 -> -1}}, {func10c, {A -> a1*b, B0 -> -c1, 
   B1 -> 1 + a1 + b, C1 -> b, D1 -> -a1, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 0, H1 -> 1, L0 -> 0, L1 -> -1, S1 -> -1, AP -> a1*a2, BP1 -> a2, 
   CP0 -> -c2, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a3, 
   BPP1 -> 0, CPP1 -> a3, DPP0 -> 1 - b, DPP1 -> 1 + a2 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 1, SPP2 -> 0}}, {func10d, {A -> a1*b, B0 -> -c1, B1 -> 1 + a1 + b, 
   C1 -> -1 - a1 + b, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, 
   H1 -> 0, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b, 
   CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a3, 
   BPP1 -> 0, CPP1 -> a3, DPP0 -> -c2, DPP1 -> 1 + a2 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func10e, {A -> a1*b1, B0 -> 1 - b2, 
   B1 -> 1 + a1 + b1, C1 -> a1, D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> 0, 
   G1 -> 0, H0 -> -1, H1 -> 1, L0 -> -1, L1 -> -1, S1 -> 0, AP -> b1*b2, 
   BP1 -> -1 - b1 + b2, CP0 -> -c, CP1 -> 1 + b1 + b2, DP1 -> -1 + b1 - b2, 
   EP1 -> -1, FP0 -> -1, FP1 -> 1, GP1 -> -1, HP1 -> 0, HP2 -> 0, LP1 -> 2, 
   SP0 -> 0, SP1 -> 0, APP -> -(a2*b2), BPP1 -> a2, CPP1 -> -a2, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a2 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, SPP1 -> -1, SPP2 -> 1}}, 
 {func10f, {A -> a2*b1, B0 -> 1 - b2, B1 -> 1 + a2 + b1, C1 -> a2, D1 -> -a2, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -1, L1 -> -1, 
   S1 -> 0, AP -> a1*b1, BP1 -> a1, CP0 -> -c, CP1 -> 1 + a1 + b1, 
   DP1 -> -1 - a1 + b1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> -1, HP1 -> 1, 
   HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 0, APP -> -(a1*b2), BPP1 -> a1, 
   CPP1 -> -b2, DPP0 -> -1 + b1, DPP1 -> -1 - a1 - b2, EPP1 -> 0, FPP1 -> 0, 
   GPP0 -> -1, GPP1 -> -1, HPP1 -> 1, LPP1 -> 1, LPP2 -> 1, SPP1 -> -1, 
   SPP2 -> 1}}, {func10g, {A -> b1*b2, B0 -> -c, B1 -> 1 + b1 + b2, 
   C1 -> -1 - b1 + b2, D1 -> -b2, E0 -> -1, E1 -> 1, F1 -> -1, G1 -> 0, 
   H0 -> 0, H1 -> 0, L0 -> 0, L1 -> -1, S1 -> 1, AP -> a1*b1, BP1 -> a1, 
   CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, DP1 -> -1 - a1 + b1, EP1 -> 0, 
   FP0 -> 1, FP1 -> 1, GP1 -> -1, HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> 0, 
   SP1 -> 0, APP -> a1*a2, BPP1 -> 0, CPP1 -> a2, DPP0 -> 1 - b1, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func10h, {A -> a1*b1, B0 -> 1 - b2, B1 -> 1 + a1 + b1, C1 -> b1, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -1, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> -c, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> -(a2*b2), BPP1 -> a2, CPP1 -> -b2, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a2 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 1, LPP1 -> 1, LPP2 -> 1, SPP1 -> -1, SPP2 -> 0}}, 
 {func10i, {A -> a1*b1, B0 -> -c, B1 -> 1 + a1 + b1, C1 -> b1, D1 -> -a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b2, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 1, SP0 -> -1, SP1 -> 1, APP -> a2*b2, BPP1 -> 0, 
   CPP1 -> -1 - a2 + b2, DPP0 -> 1 - b1, DPP1 -> 1 + a2 + b2, EPP1 -> 0, 
   FPP1 -> -1, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> 0}}, {func10j, {A -> b1*b3, B0 -> 1 - b2, 
   B1 -> 1 + b1 + b3, C1 -> -1 - b1 + b3, D1 -> -b3, E0 -> 1, E1 -> 1, 
   F1 -> -1, G1 -> 0, H0 -> -1, H1 -> 0, L0 -> -1, L1 -> -1, S1 -> 1, 
   AP -> -(b1*b2), BP1 -> 1 + b1 - b2, CP0 -> -1 + b3, CP1 -> -1 - b1 - b2, 
   DP1 -> 1 - b1 + b2, EP1 -> 1, FP0 -> -1, FP1 -> -1, GP1 -> 1, HP1 -> 0, 
   HP2 -> 1, LP1 -> -2, SP0 -> 0, SP1 -> 0, APP -> -(a*b2), BPP1 -> a, 
   CPP1 -> -a, DPP0 -> -1 + b1, DPP1 -> -1 - a - b2, EPP1 -> 0, FPP1 -> 0, 
   GPP0 -> -1, GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 1, SPP1 -> -1, 
   SPP2 -> 1}}, {func10k, {A -> b1*b2, B0 -> 1 - b3, B1 -> 1 + b1 + b2, 
   C1 -> -1 - b1 + b2, D1 -> -b2, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, 
   H0 -> 0, H1 -> 0, L0 -> -1, L1 -> -1, S1 -> 1, AP -> a*b1, BP1 -> a, 
   CP0 -> 1 - b2, CP1 -> 1 + a + b1, DP1 -> -1 - a + b1, EP1 -> 0, FP0 -> 1, 
   FP1 -> 1, GP1 -> -1, HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> 0, SP1 -> 0, 
   APP -> -(a*b3), BPP1 -> a, CPP1 -> -b3, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a - b3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 1, LPP1 -> 1, LPP2 -> 1, SPP1 -> -1, SPP2 -> 1}}, 
 {func10l, {A -> a2*b1, B0 -> -c, B1 -> 1 + a2 + b1, C1 -> a2, D1 -> -a2, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> -1, 
   S1 -> 0, AP -> a1*b1, BP1 -> a1, CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, 
   DP1 -> -1 - a1 + b1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> -1, HP1 -> 1, 
   HP2 -> 0, LP1 -> 1, SP0 -> -1, SP1 -> 0, APP -> -(a1*b2), BPP1 -> 0, 
   CPP1 -> 1 + a1 - b2, DPP0 -> -1 + b1, DPP1 -> -1 - a1 - b2, EPP1 -> 0, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> -1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 1, 
   SPP1 -> 0, SPP2 -> 1}}, {func11a, {A -> a1*a3, B0 -> -c1, 
   B1 -> 1 + a1 + a3, C1 -> a3, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> -1, H1 -> 1, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, 
   CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a4, 
   BPP1 -> 0, CPP1 -> a4, DPP0 -> -c2, DPP1 -> 1 + a2 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func11b, {A -> a2*b, B0 -> -c, B1 -> 1 + a2 + b, 
   C1 -> a2, D1 -> -a2, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, 
   H1 -> 1, L0 -> 0, L1 -> -1, S1 -> 0, AP -> a1*b, BP1 -> a1, CP0 -> -c, 
   CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> 0, SP1 -> 0, 
   APP -> a1*a3, BPP1 -> 0, CPP1 -> a3, DPP0 -> 1 - b, DPP1 -> 1 + a1 + a3, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func11c, {A -> a1*b, B0 -> -c, B1 -> 1 + a1 + b, C1 -> b, D1 -> -a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 1, L0 -> 0, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> -c, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, 
   LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a3, BPP1 -> 0, CPP1 -> a3, 
   DPP0 -> 1 - b, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 1, SPP2 -> 0}}, 
 {func11d, {A -> a1*a3, B0 -> 1 - b, B1 -> 1 + a1 + a3, C1 -> a3, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -1, L1 -> 0, 
   S1 -> 0, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 1, 
   LP1 -> 1, SP0 -> -1, SP1 -> 1, APP -> a2*b, BPP1 -> -a2, 
   CPP1 -> -1 - a2 + b, DPP0 -> -c, DPP1 -> 1 + a2 + b, EPP1 -> 0, 
   FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, HPP1 -> -1, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> 0}}, {func11e, {A -> a2*b1, B0 -> 1 - b2, 
   B1 -> 1 + a2 + b1, C1 -> a2, D1 -> -a2, E0 -> 1, E1 -> 1, F1 -> 0, 
   G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -1, L1 -> -1, S1 -> 0, AP -> a1*b1, 
   BP1 -> a1, CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, DP1 -> -1 - a1 + b1, 
   EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> -1, HP1 -> 1, HP2 -> 1, LP1 -> 1, 
   SP0 -> -1, SP1 -> 0, APP -> -(a1*b2), BPP1 -> a1, CPP1 -> 1 + a1 - b2, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a1 - b2, EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 1, LPP1 -> 1, LPP2 -> 1, SPP1 -> 0, SPP2 -> 1}}, 
 {func11f, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> b2, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -1, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b1, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 1, 
   LP1 -> 1, SP0 -> -1, SP1 -> 1, APP -> -(a2*b1), BPP1 -> a2, 
   CPP1 -> 1 + a2 - b1, DPP0 -> -1 + b2, DPP1 -> -1 - a2 - b1, EPP1 -> 0, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> -1, HPP1 -> 1, LPP1 -> 1, LPP2 -> 1, 
   SPP1 -> 0, SPP2 -> 0}}, {func12a, {A -> a1*a3, B0 -> -c1, 
   B1 -> 1 + a1 + a3, C1 -> a3, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 0, H1 -> 1, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, 
   CP0 -> -c2, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a4, 
   BPP1 -> 0, CPP1 -> a4, DPP0 -> -c1, DPP1 -> 1 + a2 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 1, SPP2 -> 0}}, {func12b, {A -> a1*b, B0 -> -c, B1 -> 1 + a1 + b, 
   C1 -> -1 - a1 + b, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, 
   H1 -> 0, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b, 
   CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a3, 
   BPP1 -> 0, CPP1 -> a3, DPP0 -> -c, DPP1 -> 1 + a2 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 1, SPP2 -> 0}}, {func13a, {A -> a1*a3, B0 -> -c, 
   B1 -> 1 + a1 + a3, C1 -> a3, D1 -> 0, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> -1, H1 -> 1, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, 
   CP0 -> -c, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> -1, SP1 -> 1, 
   APP -> a2*a4, BPP1 -> 0, CPP1 -> a4, DPP0 -> -c, DPP1 -> 1 + a2 + a4, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func14a, {A -> a1*a3, B0 -> -c1, B1 -> 1 + a1 + a3, C1 -> a3, D1 -> a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> 1, 
   S1 -> 1, AP -> a1*a2, BP1 -> a2, CP0 -> -c2, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a3, BPP1 -> a2, CPP1 -> a3, 
   DPP0 -> -c3, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 1, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func14b, {A -> a2*b, B0 -> -c1, B1 -> 1 + a2 + b, C1 -> a2, 
   D1 -> -1 - a2 + b, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> -1, H0 -> 0, H1 -> 1, 
   L0 -> 0, L1 -> 0, S1 -> 1, AP -> a1*b, BP1 -> a1, CP0 -> -c2, 
   CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 1, HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 0, APP -> a1*a2, 
   BPP1 -> a1, CPP1 -> a2, DPP0 -> 1 - b, DPP1 -> 1 + a1 + a2, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 1, LPP1 -> 1, LPP2 -> -1, 
   SPP1 -> 1, SPP2 -> -1}}, {func14c, {A -> a*b1, B0 -> 1 - b2, 
   B1 -> 1 + a + b1, C1 -> a, D1 -> -1 - a + b1, E0 -> 1, E1 -> 1, F1 -> 0, 
   G1 -> -1, H0 -> -1, H1 -> 1, L0 -> -1, L1 -> 0, S1 -> 1, AP -> b1*b2, 
   BP1 -> -1 - b1 + b2, CP0 -> -c, CP1 -> 1 + b1 + b2, DP1 -> -1 + b1 - b2, 
   EP1 -> -1, FP0 -> -1, FP1 -> 1, GP1 -> -1, HP1 -> 0, HP2 -> 0, LP1 -> 2, 
   SP0 -> 0, SP1 -> 0, APP -> -(a*b2), BPP1 -> 1 + a - b2, CPP1 -> -a, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a - b2, EPP1 -> 1, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> -1, LPP1 -> 0, LPP2 -> 1, SPP1 -> -1, SPP2 -> 1}}, 
 {func14d, {A -> b1*b3, B0 -> -1, B1 -> 1 + b1 + b3, C1 -> b3, D1 -> 0, 
   E0 -> 0, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> 0, 
   S1 -> 0, AP -> b1*b2, BP1 -> b2, CP0 -> -1, CP1 -> 1 + b1 + b2, DP1 -> b1, 
   EP1 -> 0, FP0 -> 0, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 1, 
   SP0 -> 0, SP1 -> 1, APP -> b2, BPP1 -> 0, CPP1 -> 1, DPP0 -> -1, 
   DPP1 -> 1, EPP1 -> 0, FPP1 -> 0, GPP0 -> 0, GPP1 -> 0, HPP1 -> 0, 
   LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func15a, {A -> a1*a3, B0 -> -c1, B1 -> 1 + a1 + a3, C1 -> a3, D1 -> a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 1, L0 -> 0, L1 -> 1, 
   S1 -> 1, AP -> a1*a2, BP1 -> a2, CP0 -> -c1, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, 
   LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a2*a3, BPP1 -> a2, CPP1 -> a3, 
   DPP0 -> -c2, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 1, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func15b, {A -> a2*b, B0 -> -c, B1 -> 1 + a2 + b, C1 -> a2, 
   D1 -> -1 - a2 + b, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> -1, H0 -> -1, 
   H1 -> 1, L0 -> 0, L1 -> 0, S1 -> 1, AP -> a1*b, BP1 -> a1, CP0 -> -c, 
   CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 1, HP2 -> -1, LP1 -> 1, SP0 -> 0, SP1 -> 0, 
   APP -> a1*a2, BPP1 -> a1, CPP1 -> a2, DPP0 -> 1 - b, DPP1 -> 1 + a1 + a2, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 1, LPP1 -> 1, 
   LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func16a, {A -> a1*a3, B0 -> -c, B1 -> 1 + a1 + a3, C1 -> a3, D1 -> a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 1, L0 -> -1, L1 -> 1, 
   S1 -> 1, AP -> a1*a2, BP1 -> a2, CP0 -> -c, CP1 -> 1 + a1 + a2, DP1 -> a1, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> 1, 
   SP0 -> -1, SP1 -> 1, APP -> a2*a3, BPP1 -> a2, CPP1 -> a3, DPP0 -> -c, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 1, LPP1 -> 1, LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func17a, {A -> a0*a1, B0 -> -c1, B1 -> 1 + a0 + a1, C1 -> a1, D1 -> a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> 0, L1 -> 1, 
   S1 -> 0, AP -> a0*a2, BP1 -> a2, CP0 -> -c2, CP1 -> 1 + a0 + a2, 
   DP1 -> a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 0, SP0 -> 0, SP1 -> 1, APP -> a0*a3, BPP1 -> a3, CPP1 -> a3, 
   DPP0 -> -c3, DPP1 -> 1 + a0 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func17b, {A -> a1*b, B0 -> -c1, B1 -> 1 + a1 + b, C1 -> -1 - a1 + b, 
   D1 -> b, E0 -> -1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> 0, 
   L1 -> 1, S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b, 
   CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> a3, CPP1 -> a3, DPP0 -> -c2, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func17c, {A -> a1*b1, B0 -> 1 - b2, 
   B1 -> 1 + a1 + b1, C1 -> -1 - a1 + b1, D1 -> b1, E0 -> 1, E1 -> 1, 
   F1 -> -1, G1 -> 0, H0 -> -1, H1 -> 0, L0 -> 0, L1 -> 1, S1 -> -1, 
   AP -> -(a1*b2), BP1 -> 1 + a1 - b2, CP0 -> -1 + b1, CP1 -> -1 - a1 - b2, 
   DP1 -> -b2, EP1 -> 1, FP0 -> -1, FP1 -> -1, GP1 -> 0, HP1 -> 0, HP2 -> 1, 
   LP1 -> 1, SP0 -> 0, SP1 -> -1, APP -> a1*a2, BPP1 -> a2, CPP1 -> a2, 
   DPP0 -> -c, DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func17d, {A -> a1*b1, B0 -> -c, B1 -> 1 + a1 + b1, C1 -> -1 - a1 + b1, 
   D1 -> b1, E0 -> -1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> 0, 
   L1 -> 1, S1 -> -1, AP -> a1*b2, BP1 -> b2, CP0 -> 1 - b1, 
   CP1 -> 1 + a1 + b2, DP1 -> -1 - a1 + b2, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 1, HP2 -> -1, LP1 -> -1, SP0 -> 0, SP1 -> 0, 
   APP -> a1*a2, BPP1 -> a2, CPP1 -> a2, DPP0 -> 1 - b2, DPP1 -> 1 + a1 + a2, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, 
   LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func17e, {A -> a*b1, B0 -> 1 - b3, B1 -> 1 + a + b1, C1 -> -1 - a + b1, 
   D1 -> b1, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -1, 
   L1 -> 1, S1 -> -1, AP -> a*b2, BP1 -> b2, CP0 -> 1 - b1, 
   CP1 -> 1 + a + b2, DP1 -> -1 - a + b2, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 1, HP2 -> -1, LP1 -> -1, SP0 -> 0, SP1 -> 0, 
   APP -> a*b3, BPP1 -> -1 - a + b3, CPP1 -> b3, DPP0 -> 1 - b2, 
   DPP1 -> 1 + a + b3, EPP1 -> -1, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> -1, LPP1 -> 0, LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func18a, {A -> a1*a2, B0 -> -c1, B1 -> 1 + a1 + a2, C1 -> a2, D1 -> a2, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 1, L0 -> 0, L1 -> 1, 
   S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> -c1, CP1 -> 1 + a1 + a3, 
   DP1 -> a3, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, 
   LP1 -> 0, SP0 -> 0, SP1 -> 1, APP -> a1*a4, BPP1 -> a4, CPP1 -> a4, 
   DPP0 -> -c2, DPP1 -> 1 + a1 + a4, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func18b, {A -> a1*a4, B0 -> -c, B1 -> 1 + a1 + a4, C1 -> a4, 
   D1 -> -1 - a1 + a4, E0 -> -1, E1 -> 1, F1 -> 0, G1 -> -1, H0 -> -1, 
   H1 -> 1, L0 -> 0, L1 -> 0, S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> -c, 
   CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> a3, CPP1 -> a3, DPP0 -> 1 - a4, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, LPP2 -> -1, 
   SPP1 -> 1, SPP2 -> 0}}, {func18c, {A -> a1*a2, B0 -> 1 - b, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> a2, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 1, H1 -> 1, L0 -> -1, L1 -> 1, S1 -> 0, AP -> a1*a3, BP1 -> a3, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a3, DP1 -> a3, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 1, LP1 -> 0, SP0 -> -1, SP1 -> 1, APP -> a1*b, 
   BPP1 -> -1 - a1 + b, CPP1 -> -1 - a1 + b, DPP0 -> -c, DPP1 -> 1 + a1 + b, 
   EPP1 -> -1, FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, HPP1 -> -2, LPP1 -> 0, 
   LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func18d, {A -> a1*b1, B0 -> 1 - b2, B1 -> 1 + a1 + b1, C1 -> b1, 
   D1 -> -1 - a1 + b1, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> -1, H0 -> 1, H1 -> 1, 
   L0 -> -1, L1 -> 0, S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> 1, LP1 -> 0, SP0 -> -1, SP1 -> 1, APP -> -(a1*b2), 
   BPP1 -> 1 + a1 - b2, CPP1 -> 1 + a1 - b2, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a1 - b2, EPP1 -> 1, FPP1 -> 1, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 2, LPP1 -> 0, LPP2 -> 1, SPP1 -> 0, SPP2 -> 0}}, 
 {func19a, {A -> a0*a1, B0 -> -c, B1 -> 1 + a0 + a1, C1 -> a1, D1 -> a1, 
   E0 -> -1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -1, H1 -> 1, L0 -> -1, L1 -> 1, 
   S1 -> 0, AP -> a0*a2, BP1 -> a2, CP0 -> -c, CP1 -> 1 + a0 + a2, DP1 -> a2, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> 0, 
   SP0 -> -1, SP1 -> 1, APP -> a0*a3, BPP1 -> a3, CPP1 -> a3, DPP0 -> -c, 
   DPP1 -> 1 + a0 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 1, LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func20a, {A -> a1*a2, B0 -> -c1, B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, 
   D1 -> a2, E0 -> -1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> 0, 
   L1 -> 1, S1 -> 1, AP -> a1*a2, BP1 -> 1 + a1 + a2, CP0 -> -c2, 
   CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> a3, CPP1 -> a3, DPP0 -> -c3, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func20b, {A -> a1*b, B0 -> -c1, B1 -> 1 + a1 + b, 
   C1 -> 1 + a1 + b, D1 -> -1 - a1 + b, E0 -> -1, E1 -> 1, F1 -> 1, G1 -> -1, 
   H0 -> 0, H1 -> 2, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*b, 
   BP1 -> 1 + a1 + b, CP0 -> -c2, CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, 
   EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> -1, HP1 -> 2, HP2 -> 0, LP1 -> 0, 
   SP0 -> 0, SP1 -> 0, APP -> a1*a2, BPP1 -> a2, CPP1 -> a2, DPP0 -> 1 - b, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 1, LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func20c, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, 
   D1 -> a2, E0 -> 1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -1, 
   L1 -> 1, S1 -> 1, AP -> a1*a2, BP1 -> 1 + a1 + a2, CP0 -> -c1, 
   CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 1, APP -> a1*b, 
   BPP1 -> -1 - a1 + b, CPP1 -> b, DPP0 -> -c2, DPP1 -> 1 + a1 + b, 
   EPP1 -> -1, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> -1, LPP1 -> 0, 
   LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func20d, {A -> a*b1, B0 -> 1 - b2, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> -1 - a + b1, E0 -> 1, E1 -> 1, F1 -> 1, G1 -> -1, H0 -> 0, H1 -> 2, 
   L0 -> -1, L1 -> 0, S1 -> 0, AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c, 
   CP1 -> 1 + a + b1, DP1 -> -1 - a + b1, EP1 -> 1, FP0 -> -1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> 0, 
   APP -> -(a*b2), BPP1 -> 1 + a - b2, CPP1 -> -b2, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a - b2, EPP1 -> 1, FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 1, LPP1 -> 0, LPP2 -> 1, SPP1 -> -1, SPP2 -> 1}}, 
 {func21a, {A -> a1*a2, B0 -> -c1, B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, 
   D1 -> a2, E0 -> -1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> 0, 
   L1 -> 1, S1 -> 1, AP -> a1*a2, BP1 -> 1 + a1 + a2, CP0 -> -c2, 
   CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 1, SP0 -> -1, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> a3, CPP1 -> a3, DPP0 -> -c2, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> -1}}, {func21b, {A -> a1*a2, B0 -> 1 - b, 
   B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, D1 -> a2, E0 -> 1, E1 -> 1, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -1, L1 -> 1, S1 -> 1, AP -> a1*a2, 
   BP1 -> 1 + a1 + a2, CP0 -> -c, CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 1, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 1, SP0 -> -1, 
   SP1 -> 1, APP -> a1*b, BPP1 -> -1 - a1 + b, CPP1 -> b, DPP0 -> -c, 
   DPP1 -> 1 + a1 + b, EPP1 -> -1, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> -1, LPP1 -> 0, LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func22a, {A -> a1*a2, B0 -> -c1, B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, 
   D1 -> 1 + a1 + a2, E0 -> -1, E1 -> 1, F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 2, 
   L0 -> 0, L1 -> 2, S1 -> 2, AP -> a1*a2, BP1 -> 1 + a1 + a2, CP0 -> -c2, 
   CP1 -> 1 + a1 + a2, DP1 -> 1 + a1 + a2, EP1 -> 1, FP0 -> -1, FP1 -> 1, 
   GP1 -> 1, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> 0, SP1 -> 2, APP -> a1*a2, 
   BPP1 -> 1 + a1 + a2, CPP1 -> 1 + a1 + a2, DPP0 -> -c3, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 1, FPP1 -> 1, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 2, LPP1 -> 2, LPP2 -> 0, SPP1 -> 2, SPP2 -> 0}}, 
 {func23b, {A -> a1*b1, B0 -> 1 - b2, B1 -> 1 + a1 + b1, C1 -> -a1, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> -1, L0 -> -2, L1 -> 0, 
   S1 -> 0, AP -> a2*a3, BP1 -> 0, CP0 -> 1 - b1, CP1 -> 1 + a2 + a3, 
   DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> -1, 
   LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> b2*(1 + b2), BPP1 -> -2*b2, 
   CPP1 -> 0, DPP0 -> -c, DPP1 -> 2*(3 + 2*b2), EPP1 -> 1, FPP1 -> 0, 
   GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, 
   SPP2 -> 0}}, {func23c, {A -> a1*a2, B0 -> 1 - b2, B1 -> 1 + a1 + a2, 
   C1 -> 0, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 0, 
   L0 -> -2, L1 -> 0, S1 -> 0, AP -> a3*b1, BP1 -> 0, CP0 -> -c, 
   CP1 -> 1 + a3 + b1, DP1 -> -a3, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 0, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> b2*(1 + b2), 
   BPP1 -> -2*b2, CPP1 -> 0, DPP0 -> 1 - b1, DPP1 -> 2*(3 + 2*b2), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func23d, {A -> b1*b2, B0 -> 1 - b3, 
   B1 -> 1 + b1 + b2, C1 -> -b2, D1 -> -b1, E0 -> 1, E1 -> 1, F1 -> 0, 
   G1 -> 0, H0 -> 0, H1 -> -1, L0 -> -2, L1 -> -1, S1 -> 1, AP -> a1*a2, 
   BP1 -> 0, CP0 -> 1 - b1, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, 
   FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> 0, 
   APP -> b3*(1 + b3), BPP1 -> -2*b3, CPP1 -> 0, DPP0 -> 1 - b2, 
   DPP1 -> 2*(3 + 2*b3), EPP1 -> 1, FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> -4, LPP2 -> -1, SPP1 -> 0, SPP2 -> 0}}, 
 {func23e, {A -> a1*b1, B0 -> 1 - b3, B1 -> 1 + a1 + b1, C1 -> -a1, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> -1, L0 -> -2, L1 -> 0, 
   S1 -> 0, AP -> a2*b2, BP1 -> 0, CP0 -> 1 - b1, CP1 -> 1 + a2 + b2, 
   DP1 -> -a2, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> -1, 
   LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> b3*(1 + b3), BPP1 -> -2*b3, 
   CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b3), EPP1 -> 1, FPP1 -> 0, 
   GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, 
   SPP2 -> -1}}, {func24b, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, 
   C1 -> 0, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 0, 
   L0 -> -2, L1 -> 0, S1 -> 0, AP -> a3*a4, BP1 -> 0, CP0 -> 1 - b, 
   CP1 -> 1 + a3 + a4, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 0, HP2 -> 1, LP1 -> 0, SP0 -> -2, SP1 -> 0, APP -> b*(1 + b), 
   BPP1 -> -2*b, CPP1 -> -2*b, DPP0 -> -c, DPP1 -> 2*(3 + 2*b), EPP1 -> 1, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 2, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> -4, SPP2 -> 0}}, {func24c, {A -> a1*b1, B0 -> 1 - b, 
   B1 -> 1 + a1 + b1, C1 -> 0, D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 1, H1 -> 0, L0 -> -2, L1 -> -1, S1 -> 0, AP -> a2*a3, BP1 -> 0, 
   CP0 -> 1 - b, CP1 -> 1 + a2 + a3, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 0, HP2 -> 1, LP1 -> 0, SP0 -> -2, SP1 -> 0, 
   APP -> b*(1 + b), BPP1 -> -2*b, CPP1 -> -2*b, DPP0 -> 1 - b1, 
   DPP1 -> 2*(3 + 2*b), EPP1 -> 1, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 2, LPP1 -> -4, LPP2 -> -1, SPP1 -> -4, SPP2 -> 0}}, 
 {func25b, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> 0, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -2, L1 -> 0, 
   S1 -> 0, AP -> a3*a4, BP1 -> 0, CP0 -> -c, CP1 -> 1 + a3 + a4, DP1 -> 0, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 0, HP2 -> 0, LP1 -> 0, 
   SP0 -> -1, SP1 -> 0, APP -> b*(1 + b), BPP1 -> -2*b, CPP1 -> 0, 
   DPP0 -> -c, DPP1 -> 2*(3 + 2*b), EPP1 -> 1, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func25c, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> -a1, 
   D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> -1, 
   L0 -> -2, L1 -> -1, S1 -> 0, AP -> a2*a3, BP1 -> 0, CP0 -> 1 - b2, 
   CP1 -> 1 + a2 + a3, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 0, HP2 -> -1, LP1 -> 0, SP0 -> 1, SP1 -> 0, APP -> b1*(1 + b1), 
   BPP1 -> -2*b1, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> 1}}, {func26b, {A -> a1*a2, B0 -> 1 - b, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 0, H1 -> 1, L0 -> -2, L1 -> 0, S1 -> 0, AP -> a1*a3, BP1 -> a3, 
   CP0 -> -c1, CP1 -> 1 + a1 + a3, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> 0, 
   APP -> b*(1 + b), BPP1 -> -2*b, CPP1 -> 0, DPP0 -> -c2, 
   DPP1 -> 2*(3 + 2*b), EPP1 -> 1, FPP1 -> 0, GPP0 -> -1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func26c, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> a1, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, L0 -> -2, L1 -> -1, 
   S1 -> 0, AP -> a2*b2, BP1 -> a2, CP0 -> -c, CP1 -> 1 + a2 + b2, 
   DP1 -> -a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> b1*(1 + b1), BPP1 -> -2*b1, 
   CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 0, 
   GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> -1, SPP1 -> 0, 
   SPP2 -> -1}}, {func26d, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, 
   C1 -> b2, D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, 
   L0 -> -2, L1 -> -1, S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> -c, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> b1*(1 + b1), 
   BPP1 -> -2*b1, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> 0}}, {func26e, {A -> a1*a2, B0 -> 1 - b1, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> 0, H1 -> 1, L0 -> -2, L1 -> 0, S1 -> 0, AP -> a1*b2, BP1 -> b2, 
   CP0 -> -c, CP1 -> 1 + a1 + b2, DP1 -> -a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> -1, SP0 -> 0, SP1 -> -1, 
   APP -> b1*(1 + b1), BPP1 -> -2*b1, CPP1 -> 0, DPP0 -> 1 - b2, 
   DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func26f, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> -1 - a1 + b2, 
   D1 -> 0, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -2, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> b1*(1 + b1), 
   BPP1 -> -2*b1, CPP1 -> 0, DPP0 -> -c, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> 0}}, {func26g, {A -> b2*b3, B0 -> 1 - b1, 
   B1 -> 1 + b2 + b3, C1 -> -1 + b2 - b3, D1 -> -b2, E0 -> 1, E1 -> 1, 
   F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -2, L1 -> -1, S1 -> 1, 
   AP -> a*b3, BP1 -> a, CP0 -> 1 - b2, CP1 -> 1 + a + b3, DP1 -> -a, 
   EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> 0, 
   SP0 -> 0, SP1 -> -1, APP -> b1*(1 + b1), BPP1 -> -2*b1, CPP1 -> 0, 
   DPP0 -> 1 - b3, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> -1, SPP1 -> 0, SPP2 -> -1}}, 
 {func26h, {A -> a*b2, B0 -> 1 - b1, B1 -> 1 + a + b2, C1 -> -1 - a + b2, 
   D1 -> 0, E0 -> 1, E1 -> 1, F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -2, 
   L1 -> 0, S1 -> 0, AP -> a*b3, BP1 -> b3, CP0 -> 1 - b2, CP1 -> 1 + a + b3, 
   DP1 -> -a, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, 
   LP1 -> -1, SP0 -> 0, SP1 -> -1, APP -> b1*(1 + b1), BPP1 -> -2*b1, 
   CPP1 -> 0, DPP0 -> 1 - b3, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 0, 
   GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, 
   SPP2 -> -1}}, {func27b, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, 
   C1 -> a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 1, 
   L0 -> -2, L1 -> 0, S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> 1 - b, 
   CP1 -> 1 + a1 + a3, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> 1, LP1 -> 0, SP0 -> -2, SP1 -> 0, APP -> b*(1 + b), 
   BPP1 -> -2*b, CPP1 -> -2*b, DPP0 -> -c, DPP1 -> 2*(3 + 2*b), EPP1 -> 1, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 2, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> -4, SPP2 -> 0}}, {func27c, {A -> a1*b2, B0 -> 1 - b1, 
   B1 -> 1 + a1 + b2, C1 -> a1, D1 -> -a1, E0 -> 1, E1 -> 1, F1 -> 0, 
   G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -2, L1 -> -1, S1 -> 0, AP -> a2*b2, 
   BP1 -> a2, CP0 -> 1 - b1, CP1 -> 1 + a2 + b2, DP1 -> -a2, EP1 -> 0, 
   FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 1, LP1 -> 0, SP0 -> -2, 
   SP1 -> -1, APP -> b1*(1 + b1), BPP1 -> -2*b1, CPP1 -> -2*b1, 
   DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 1, GPP0 -> 1, 
   GPP1 -> 4, HPP1 -> 2, LPP1 -> -4, LPP2 -> -1, SPP1 -> -4, SPP2 -> -1}}, 
 {func27d, {A -> a1*b2, B0 -> 1 - b1, B1 -> 1 + a1 + b2, C1 -> b2, D1 -> -a1, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 1, L0 -> -2, L1 -> -1, 
   S1 -> -1, AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b1, CP1 -> 1 + a1 + a2, 
   DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 1, 
   LP1 -> 0, SP0 -> -2, SP1 -> 0, APP -> b1*(1 + b1), BPP1 -> -2*b1, 
   CPP1 -> -2*b1, DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 1, 
   GPP0 -> 1, GPP1 -> 4, HPP1 -> 2, LPP1 -> -4, LPP2 -> -1, SPP1 -> -4, 
   SPP2 -> 0}}, {func28b, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, 
   C1 -> a2, D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 0, H1 -> 1, 
   L0 -> -2, L1 -> 0, S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> -c, 
   CP1 -> 1 + a1 + a3, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> b*(1 + b), 
   BPP1 -> -2*b, CPP1 -> 0, DPP0 -> -c, DPP1 -> 2*(3 + 2*b), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func28c, {A -> a1*b2, B0 -> 1 - b1, 
   B1 -> 1 + a1 + b2, C1 -> -1 - a1 + b2, D1 -> -a1, E0 -> 1, E1 -> 1, 
   F1 -> -1, G1 -> 0, H0 -> 0, H1 -> 0, L0 -> -2, L1 -> -1, S1 -> -1, 
   AP -> a1*a2, BP1 -> a2, CP0 -> 1 - b2, CP1 -> 1 + a1 + a2, DP1 -> 0, 
   EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> -1, LP1 -> 0, 
   SP0 -> 1, SP1 -> 0, APP -> b1*(1 + b1), BPP1 -> -2*b1, CPP1 -> 0, 
   DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> -1, SPP1 -> 0, SPP2 -> 1}}, 
 {func29b, {A -> b*(1 + b), B0 -> -c1, B1 -> 2*(3 + 2*b), C1 -> 2*(1 + b), 
   D1 -> -2*b, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 4, 
   L0 -> 0, L1 -> -4, S1 -> -2, AP -> a1*b, BP1 -> 2*a1, CP0 -> -c2, 
   CP1 -> 1 + a1 + b, DP1 -> -a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> -1, APP -> a2*a3, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, DPP1 -> 1 + a2 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, 
   SPP1 -> 0, SPP2 -> -1}}, {func29c, {A -> a1*(1 + a1), B0 -> -c1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*b, 
   BP1 -> 2*b, CP0 -> -c2, CP1 -> 1 + a1 + b, DP1 -> -a1, EP1 -> 0, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> -2, SP0 -> 0, 
   SP1 -> -1, APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func29d, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a3*b, 
   BPP1 -> 0, CPP1 -> -a3, DPP0 -> -c2, DPP1 -> 1 + a3 + b, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> -1, SPP2 -> 0}}, {func29e, {A -> a1*(1 + a1), B0 -> -c1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, 
   FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, 
   SP1 -> 0, APP -> a3*b, BPP1 -> 0, CPP1 -> -a3, DPP0 -> -c2, 
   DPP1 -> 1 + a3 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> -1, SPP2 -> 0}}, 
 {func29f, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> -1, H1 -> 4, L0 -> 0, L1 -> -4, S1 -> -2, AP -> b1*b2, 
   BP1 -> -2 - b1 + 2*b2, CP0 -> -c, CP1 -> 1 + b1 + b2, DP1 -> -b2, 
   EP1 -> -2, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 1, 
   SP0 -> 0, SP1 -> -1, APP -> a1*a2, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b1, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, SPP1 -> 0, SPP2 -> -1}}, 
 {func29g, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> -1, L1 -> -4, S1 -> -2, AP -> a1*b1, BP1 -> 2*a1, 
   CP0 -> -c, CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> -1, 
   APP -> -(a2*b2), BPP1 -> a2, CPP1 -> 0, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a2 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 0, LPP1 -> 1, LPP2 -> 2, SPP1 -> 0, SPP2 -> 1}}, 
 {func29h, {A -> b1*(1 + b1), B0 -> -c, B1 -> 2*(3 + 2*b1), C1 -> 2*(1 + b1), 
   D1 -> -2*b1, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 4, 
   L0 -> 0, L1 -> -4, S1 -> -2, AP -> a1*b1, BP1 -> 2*a1, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> -1, APP -> -(a2*b2), 
   BPP1 -> 0, CPP1 -> a2, DPP0 -> -1 + b1, DPP1 -> -1 - a2 - b2, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 2, 
   SPP1 -> 1, SPP2 -> 1}}, {func29i, {A -> a1*(1 + a1), B0 -> 1 - b2, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*b1, 
   BP1 -> 2*b1, CP0 -> -c, CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> 0, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> -2, SP0 -> 0, 
   SP1 -> -1, APP -> a2*b2, BPP1 -> -a2, CPP1 -> 0, DPP0 -> 1 - b1, 
   DPP1 -> 1 + a2 + b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func29j, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), 
   D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 4, L0 -> 0, 
   L1 -> 0, S1 -> 0, AP -> a1*b1, BP1 -> 2*b1, CP0 -> 1 - b2, 
   CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> -2, SP0 -> -1, SP1 -> -1, APP -> -(a2*b2), 
   BPP1 -> 0, CPP1 -> a2, DPP0 -> -1 + b1, DPP1 -> -1 - a2 - b2, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 1}}, {func29k, {A -> a1*(1 + a1), B0 -> 1 - b1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*b1, 
   BP1 -> -2 - a1 + 2*b1, CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, DP1 -> 0, 
   EP1 -> -2, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, 
   SP0 -> -1, SP1 -> 0, APP -> a2*b2, BPP1 -> 0, CPP1 -> -a2, DPP0 -> -c, 
   DPP1 -> 1 + a2 + b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> -1, SPP2 -> 0}}, 
 {func29l, {A -> a1*(1 + a1), B0 -> 1 - b2, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b1, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> b1*b2, 
   BPP1 -> -b1, CPP1 -> -b2, DPP0 -> -c, DPP1 -> 1 + b1 + b2, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 1, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> -1, SPP2 -> 0}}, {func29m, {A -> b1*(1 + b1), B0 -> 1 - b2, 
   B1 -> 2*(3 + 2*b1), C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> -4, S1 -> -2, 
   AP -> b1*b2, BP1 -> -2 - b1 + 2*b2, CP0 -> 1 - b3, CP1 -> 1 + b1 + b2, 
   DP1 -> -b2, EP1 -> -2, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, 
   LP1 -> 1, SP0 -> -1, SP1 -> -1, APP -> -(a*b3), BPP1 -> 0, CPP1 -> a, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a - b3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 2, SPP1 -> 1, SPP2 -> 1}}, 
 {func29n, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> -1, L1 -> -4, S1 -> -2, AP -> a*b1, BP1 -> 2*a, 
   CP0 -> 1 - b3, CP1 -> 1 + a + b1, DP1 -> -a, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> -1, 
   APP -> b2*b3, BPP1 -> -b3, CPP1 -> -b2, DPP0 -> 1 - b1, 
   DPP1 -> 1 + b2 + b3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 1, LPP1 -> -1, LPP2 -> -2, SPP1 -> -1, SPP2 -> -1}}, 
 {func29o, {A -> a*(1 + a), B0 -> 1 - b2, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 4, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a*b1, BP1 -> 2*b1, CP0 -> 1 - b3, 
   CP1 -> 1 + a + b1, DP1 -> -a, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> -2, SP0 -> -1, SP1 -> -1, APP -> -(b2*b3), 
   BPP1 -> b3, CPP1 -> b2, DPP0 -> -1 + b1, DPP1 -> -1 - b2 - b3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, HPP1 -> -1, LPP1 -> 1, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 1}}, {func30b, {A -> b*(1 + b), B0 -> -c, 
   B1 -> 2*(3 + 2*b), C1 -> 2*(1 + b), D1 -> -2*b, E0 -> -1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> -4, S1 -> -2, 
   AP -> a1*b, BP1 -> 2*a1, CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> -a1, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> -1, LP1 -> 0, 
   SP0 -> 0, SP1 -> -1, APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, SPP1 -> 0, SPP2 -> -1}}, 
 {func30c, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), 
   D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, H1 -> 4, L0 -> 0, 
   L1 -> 0, S1 -> 0, AP -> a1*b, BP1 -> 2*b, CP0 -> -c, CP1 -> 1 + a1 + b, 
   DP1 -> -a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> -1, 
   LP1 -> -2, SP0 -> 0, SP1 -> -1, APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, 
   DPP0 -> 1 - b, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func30d, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 1, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a3*b, 
   BPP1 -> -a3, CPP1 -> -a3, DPP0 -> -c, DPP1 -> 1 + a3 + b, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> -1, SPP2 -> 0}}, {func30e, {A -> b2*(1 + b2), B0 -> 1 - b1, 
   B1 -> 2*(3 + 2*b2), C1 -> 2*(1 + b2), D1 -> -2*b2, E0 -> 1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> 1, H1 -> 4, L0 -> -1, L1 -> -4, S1 -> -2, 
   AP -> a1*b2, BP1 -> 2*a1, CP0 -> 1 - b1, CP1 -> 1 + a1 + b2, DP1 -> -a1, 
   EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> 0, 
   SP0 -> -1, SP1 -> -1, APP -> -(a2*b1), BPP1 -> a2, CPP1 -> a2, 
   DPP0 -> -1 + b2, DPP1 -> -1 - a2 - b1, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 2, SPP1 -> 1, SPP2 -> 1}}, 
 {func30f, {A -> a1*(1 + a1), B0 -> 1 - b1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 1, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*b2, BP1 -> 2*b2, 
   CP0 -> 1 - b1, CP1 -> 1 + a1 + b2, DP1 -> -a1, EP1 -> 0, FP0 -> 1, 
   FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> -2, SP0 -> -1, SP1 -> -1, 
   APP -> -(a2*b1), BPP1 -> a2, CPP1 -> a2, DPP0 -> -1 + b2, 
   DPP1 -> -1 - a2 - b1, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 0, LPP1 -> 1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 1}}, 
 {func31a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c2, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> a3*a4, BPP1 -> 0, 
   CPP1 -> 0, DPP0 -> -c1, DPP1 -> 1 + a3 + a4, EPP1 -> 0, FPP1 -> 0, 
   GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 0, 
   SPP2 -> 0}}, {func31b, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a3*b, 
   BPP1 -> 0, CPP1 -> -a3, DPP0 -> -c, DPP1 -> 1 + a3 + b, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> -1, SPP2 -> 0}}, {func31c, {A -> a1*(1 + a1), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> -1, H1 -> 4, L0 -> 1, L1 -> 0, S1 -> 0, AP -> a1*b, 
   BP1 -> -2 - a1 + 2*b, CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> -a1, EP1 -> -2, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> -2, SP0 -> 0, 
   SP1 -> -1, APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, DPP0 -> 1 - b, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 1, SPP1 -> 0, SPP2 -> -1}}, 
 {func31d, {A -> a1*(1 + a1), B0 -> 1 - b1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, 
   H1 -> 4, L0 -> 1, L1 -> 0, S1 -> 0, AP -> a1*b1, BP1 -> -2 - a1 + 2*b1, 
   CP0 -> 1 - b2, CP1 -> 1 + a1 + b1, DP1 -> -a1, EP1 -> -2, FP0 -> 1, 
   FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> -2, SP0 -> -1, SP1 -> -1, 
   APP -> -(a2*b2), BPP1 -> 0, CPP1 -> a2, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a2 - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 1, SPP2 -> 1}}, 
 {func32a, {A -> a1*(1 + a1), B0 -> -c2, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c1, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a3*a4, 
   BPP1 -> 0, CPP1 -> 0, DPP0 -> -c1, DPP1 -> 1 + a3 + a4, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func32b, {A -> a1*(1 + a1), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*b, 
   BP1 -> -2 - a1 + 2*b, CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> 0, EP1 -> -2, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> -1, 
   SP1 -> 0, APP -> a2*a3, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> -1}}, 
 {func32c, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> a3*b, 
   BPP1 -> -a3, CPP1 -> 0, DPP0 -> -c, DPP1 -> 1 + a3 + b, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func33a, {A -> a1*(1 + a1), B0 -> -c, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> -1, H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> -c, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> -1, 
   FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> -1, LP1 -> 0, SP0 -> -1, SP1 -> 0, 
   APP -> a3*b, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c, DPP1 -> 1 + a3 + b, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> -1, SPP1 -> 0, SPP2 -> -1}}, 
 {func34b, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, 
   D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -2, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 1 + a1 + a2, CP0 -> -c1, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> 0, APP -> b*(1 + b), 
   BPP1 -> -2*b, CPP1 -> 0, DPP0 -> -c2, DPP1 -> 2*(3 + 2*b), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> 0}}, {func34c, {A -> a*b, B0 -> 1 - b1, 
   B1 -> 1 + a + b, C1 -> 1 + a + b, D1 -> -a, E0 -> 1, E1 -> 1, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -2, L1 -> -1, S1 -> -1, AP -> a*b, 
   BP1 -> 1 + a + b, CP0 -> -c, CP1 -> 1 + a + b, DP1 -> -a, EP1 -> 1, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> -1, SP0 -> 0, 
   SP1 -> -1, APP -> b1*(1 + b1), BPP1 -> -2*b1, CPP1 -> 0, DPP0 -> 1 - b, 
   DPP1 -> 2*(3 + 2*b1), EPP1 -> 1, FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> -4, LPP2 -> -1, SPP1 -> 0, SPP2 -> -1}}, 
 {func35b, {A -> a1*a2, B0 -> 1 - b, B1 -> 1 + a1 + a2, C1 -> 1 + a1 + a2, 
   D1 -> 0, E0 -> 1, E1 -> 1, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 2, L0 -> -2, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 1 + a1 + a2, CP0 -> -c, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 1, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> b*(1 + b), 
   BPP1 -> -2*b, CPP1 -> 0, DPP0 -> -c, DPP1 -> 2*(3 + 2*b), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func36a, {A -> a1*(1 + a1), B0 -> -c1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> -c2, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> 0, 
   SP1 -> 1, APP -> a2*a3, BPP1 -> 0, CPP1 -> a3, DPP0 -> -c3, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func36b, {A -> b*(1 + b), B0 -> -c1, B1 -> 2*(3 + 2*b), C1 -> 2*(1 + b), 
   D1 -> -2*b, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 4, 
   L0 -> 0, L1 -> -4, S1 -> -2, AP -> a1*b, BP1 -> 2*a1, CP0 -> -c2, 
   CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> 0, SP1 -> 0, APP -> a1*a2, 
   BPP1 -> 0, CPP1 -> a2, DPP0 -> 1 - b, DPP1 -> 1 + a1 + a2, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, 
   SPP1 -> 1, SPP2 -> -1}}, {func36c, {A -> a1*(1 + a1), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> -1, H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*b, 
   BP1 -> -2 - a1 + 2*b, CP0 -> -c1, CP1 -> 1 + a1 + b, DP1 -> a1, EP1 -> -2, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 2, SP0 -> 0, 
   SP1 -> 1, APP -> a2*b, BPP1 -> -a2, CPP1 -> a2, DPP0 -> -c2, 
   DPP1 -> 1 + a2 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func36d, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c1, 
   CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> 0, SP1 -> 1, APP -> a2*b, 
   BPP1 -> -a2, CPP1 -> b, DPP0 -> -c2, DPP1 -> 1 + a2 + b, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> -1, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func36e, {A -> a1*(1 + a1), B0 -> -c1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, 
   FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> -1, 
   SP1 -> 1, APP -> a2*b, BPP1 -> 0, CPP1 -> -1 - a2 + b, DPP0 -> -c2, 
   DPP1 -> 1 + a2 + b, EPP1 -> 0, FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func36f, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> -1, H1 -> 4, L0 -> -1, L1 -> -4, S1 -> -2, AP -> b1*b2, 
   BP1 -> -2 - b1 + 2*b2, CP0 -> -c, CP1 -> 1 + b1 + b2, DP1 -> -1 + b1 - b2, 
   EP1 -> -2, FP0 -> -1, FP1 -> 1, GP1 -> -1, HP1 -> 1, HP2 -> 0, LP1 -> 3, 
   SP0 -> 0, SP1 -> 0, APP -> -(a*b2), BPP1 -> a, CPP1 -> -a, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 2, SPP1 -> -1, SPP2 -> 1}}, 
 {func36g, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> -1, L1 -> -4, S1 -> -2, AP -> a*b1, BP1 -> 2*a, 
   CP0 -> -c, CP1 -> 1 + a + b1, DP1 -> -1 - a + b1, EP1 -> 0, FP0 -> -1, 
   FP1 -> 1, GP1 -> -1, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> 0, SP1 -> 0, 
   APP -> -(a*b2), BPP1 -> a, CPP1 -> -b2, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 1, LPP1 -> 1, LPP2 -> 2, SPP1 -> -1, SPP2 -> 1}}, 
 {func36h, {A -> b1*(1 + b1), B0 -> -c, B1 -> 2*(3 + 2*b1), C1 -> 2*(1 + b1), 
   D1 -> -2*b1, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 4, 
   L0 -> 0, L1 -> -4, S1 -> -2, AP -> a*b1, BP1 -> 2*a, CP0 -> 1 - b2, 
   CP1 -> 1 + a + b1, DP1 -> -1 - a + b1, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> -1, SP1 -> 0, 
   APP -> -(a*b2), BPP1 -> 0, CPP1 -> 1 + a - b2, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a - b2, EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 2, SPP1 -> 0, SPP2 -> 1}}, 
 {func36i, {A -> a*(1 + a), B0 -> 1 - b1, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, H1 -> 4, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a*b1, BP1 -> -2 - a + 2*b1, CP0 -> 1 - b2, 
   CP1 -> 1 + a + b1, DP1 -> a, EP1 -> -2, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> 0, LP1 -> 2, SP0 -> -1, SP1 -> 1, APP -> b1*b2, 
   BPP1 -> -b2, CPP1 -> -1 - b1 + b2, DPP0 -> -c, DPP1 -> 1 + b1 + b2, 
   EPP1 -> 0, FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, HPP1 -> 1, LPP1 -> -1, 
   LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func36j, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> -1, H1 -> 4, L0 -> -1, L1 -> -4, S1 -> -2, AP -> b1*b2, 
   BP1 -> -2 - b1 + 2*b2, CP0 -> 1 - b3, CP1 -> 1 + b1 + b2, 
   DP1 -> -1 + b1 - b2, EP1 -> -2, FP0 -> 1, FP1 -> 1, GP1 -> -1, HP1 -> 1, 
   HP2 -> 0, LP1 -> 3, SP0 -> -1, SP1 -> 0, APP -> b2*b3, BPP1 -> -b3, 
   CPP1 -> -1 - b2 + b3, DPP0 -> 1 - b1, DPP1 -> 1 + b2 + b3, EPP1 -> 0, 
   FPP1 -> -1, GPP0 -> 1, GPP1 -> 1, HPP1 -> 1, LPP1 -> -1, LPP2 -> -2, 
   SPP1 -> 0, SPP2 -> -1}}, {func37a, {A -> a1*(1 + a1), B0 -> -c1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> -1, LP1 -> 2, SP0 -> 0, 
   SP1 -> 1, APP -> a2*a3, BPP1 -> 0, CPP1 -> a3, DPP0 -> -c2, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func37b, {A -> b*(1 + b), B0 -> -c, B1 -> 2*(3 + 2*b), C1 -> 2*(1 + b), 
   D1 -> -2*b, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, 
   L0 -> 0, L1 -> -4, S1 -> -2, AP -> a1*b, BP1 -> 2*a1, CP0 -> -c, 
   CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 2, HP2 -> -1, LP1 -> 2, SP0 -> 0, SP1 -> 0, 
   APP -> a1*a2, BPP1 -> 0, CPP1 -> a2, DPP0 -> 1 - b, DPP1 -> 1 + a1 + a2, 
   EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> -2, SPP1 -> 1, SPP2 -> -1}}, 
 {func37c, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 1, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> 2, SP0 -> -1, SP1 -> 1, APP -> a2*b, 
   BPP1 -> -a2, CPP1 -> -1 - a2 + b, DPP0 -> -c, DPP1 -> 1 + a2 + b, 
   EPP1 -> 0, FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, HPP1 -> -1, LPP1 -> -1, 
   LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func37d, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 1, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> 2, SP0 -> -1, SP1 -> 1, APP -> a2*b, 
   BPP1 -> -a2, CPP1 -> -1 - a2 + b, DPP0 -> -c, DPP1 -> 1 + a2 + b, 
   EPP1 -> 0, FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, HPP1 -> -1, LPP1 -> -1, 
   LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func38a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c2, 
   CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> 0, SP1 -> 1, APP -> a2*a3, BPP1 -> 0, 
   CPP1 -> a3, DPP0 -> -c1, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, 
   GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 1, 
   SPP2 -> 0}}, {func38b, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> -1, SP1 -> 1, APP -> a2*b, 
   BPP1 -> 0, CPP1 -> -1 - a2 + b, DPP0 -> -c, DPP1 -> 1 + a2 + b, EPP1 -> 0, 
   FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 0, SPP2 -> 0}}, {func39a, {A -> a1*(1 + a1), B0 -> -c2, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> -1, 
   SP1 -> 1, APP -> a2*a3, BPP1 -> 0, CPP1 -> a3, DPP0 -> -c1, 
   DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func39b, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*b, BP1 -> -2 - a1 + 2*b, 
   CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> a1, EP1 -> -2, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 2, SP0 -> -1, SP1 -> 1, APP -> a2*b, 
   BPP1 -> -a2, CPP1 -> a2, DPP0 -> -c, DPP1 -> 1 + a2 + b, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> -1, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> -1}}, {func39c, {A -> a1*(1 + a1), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> -c, CP1 -> 1 + a1 + a2, DP1 -> a1, EP1 -> 0, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 2, SP0 -> -1, 
   SP1 -> 1, APP -> a2*b, BPP1 -> -a2, CPP1 -> b, DPP0 -> -c, 
   DPP1 -> 1 + a2 + b, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> -1, LPP1 -> -1, LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func40a, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), 
   D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, H1 -> 4, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c, CP1 -> 1 + a1 + a2, 
   DP1 -> a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> -1, 
   LP1 -> 2, SP0 -> -1, SP1 -> 1, APP -> a2*a3, BPP1 -> 0, CPP1 -> a3, 
   DPP0 -> -c, DPP1 -> 1 + a2 + a3, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> 1, SPP2 -> -1}}, 
 {func41a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> -c2, CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> 2*a3, CPP1 -> a3, DPP0 -> -c3, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func41b, {A -> a1*(1 + a1), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> 1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, 
   AP -> a1*b, BP1 -> -2 - a1 + 2*b, CP0 -> -c1, CP1 -> 1 + a1 + b, DP1 -> b, 
   EP1 -> -2, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> -1, 
   SP0 -> 0, SP1 -> 1, APP -> a1*a2, BPP1 -> 2*a2, CPP1 -> a2, DPP0 -> -c2, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, SPP1 -> 1, SPP2 -> 0}}, 
 {func41c, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, AP -> a1*b, BP1 -> 2*b, 
   CP0 -> -c2, CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, EP1 -> 0, FP0 -> -1, 
   FP1 -> 1, GP1 -> -1, HP1 -> 2, HP2 -> 0, LP1 -> -2, SP0 -> 0, SP1 -> 0, 
   APP -> a1*a2, BPP1 -> 2*a2, CPP1 -> a2, DPP0 -> 1 - b, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func41d, {A -> a*(1 + a), B0 -> 1 - b1, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 2*(1 + a), E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, 
   L0 -> 0, L1 -> 4, S1 -> 2, AP -> a*b1, BP1 -> -2 - a + 2*b1, 
   CP0 -> 1 - b2, CP1 -> 1 + a + b1, DP1 -> b1, EP1 -> -2, FP0 -> 1, 
   FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> -1, SP0 -> -1, SP1 -> 1, 
   APP -> a*b2, BPP1 -> 2*b2, CPP1 -> -1 - a + b2, DPP0 -> -c, 
   DPP1 -> 1 + a + b2, EPP1 -> 0, FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> -2, LPP1 -> 2, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func41e, {A -> a*(1 + a), B0 -> -c, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 2*(1 + a), E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 4, 
   L0 -> 0, L1 -> 4, S1 -> 2, AP -> a*b1, BP1 -> 2*b1, CP0 -> 1 - b2, 
   CP1 -> 1 + a + b1, DP1 -> -1 - a + b1, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 2, HP2 -> 0, LP1 -> -2, SP0 -> -1, SP1 -> 0, 
   APP -> -(a*b2), BPP1 -> -2*b2, CPP1 -> 1 + a - b2, DPP0 -> -1 + b1, 
   DPP1 -> -1 - a - b2, EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 2, LPP1 -> -2, LPP2 -> 0, SPP1 -> 0, SPP2 -> 1}}, 
 {func42a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> -1, LP1 -> 0, SP0 -> 0, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> 2*a3, CPP1 -> a3, DPP0 -> -c2, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> 0}}, {func42b, {A -> a1*(1 + a1), B0 -> -c, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, 
   AP -> a1*b, BP1 -> 2*b, CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> -1 - a1 + b, 
   EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> -1, HP1 -> 2, HP2 -> -1, LP1 -> -2, 
   SP0 -> 0, SP1 -> 0, APP -> a1*a2, BPP1 -> 2*a2, CPP1 -> a2, DPP0 -> 1 - b, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func42c, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 1, H1 -> 4, L0 -> -1, L1 -> 4, S1 -> 2, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> 0, SP0 -> -1, SP1 -> 1, APP -> a1*b, 
   BPP1 -> -2 - a1 + 2*b, CPP1 -> -1 - a1 + b, DPP0 -> -c, 
   DPP1 -> 1 + a1 + b, EPP1 -> -2, FPP1 -> -1, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> -3, LPP1 -> 1, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func42d, {A -> a*(1 + a), B0 -> 1 - b1, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 2*(1 + a), E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> 1, H1 -> 4, 
   L0 -> -1, L1 -> 4, S1 -> 2, AP -> a*b2, BP1 -> 2*b2, CP0 -> 1 - b1, 
   CP1 -> 1 + a + b2, DP1 -> -1 - a + b2, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> -1, HP1 -> 2, HP2 -> 1, LP1 -> -2, SP0 -> -1, SP1 -> 0, 
   APP -> -(a*b1), BPP1 -> 2 + a - 2*b1, CPP1 -> 1 + a - b1, DPP0 -> -1 + b2, 
   DPP1 -> -1 - a - b1, EPP1 -> 2, FPP1 -> 1, GPP0 -> -1, GPP1 -> -1, 
   HPP1 -> 3, LPP1 -> -1, LPP2 -> 0, SPP1 -> 0, SPP2 -> 1}}, 
 {func43a, {A -> a1*(1 + a1), B0 -> -c2, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> 2*a3, CPP1 -> a3, DPP0 -> -c1, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, 
   SPP1 -> 1, SPP2 -> -1}}, {func43b, {A -> a1*(1 + a1), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> 1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, 
   AP -> a1*b, BP1 -> -2 - a1 + 2*b, CP0 -> -c, CP1 -> 1 + a1 + b, DP1 -> b, 
   EP1 -> -2, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> -1, 
   SP0 -> -1, SP1 -> 1, APP -> a1*a2, BPP1 -> 2*a2, CPP1 -> a2, DPP0 -> -c, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, SPP1 -> 1, SPP2 -> -1}}, 
 {func44a, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), 
   D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, 
   L0 -> -1, L1 -> 4, S1 -> 2, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c, 
   CP1 -> 1 + a1 + a2, DP1 -> a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> -1, LP1 -> 0, SP0 -> -1, SP1 -> 1, APP -> a1*a3, 
   BPP1 -> 2*a3, CPP1 -> a3, DPP0 -> -c, DPP1 -> 1 + a1 + a3, EPP1 -> 0, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 2, LPP2 -> -1, 
   SPP1 -> 1, SPP2 -> -1}}, {func45a, {A -> a1*(1 + a1), B0 -> -c1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, 
   AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c2, CP1 -> 1 + a1 + a2, 
   DP1 -> 1 + a1 + a2, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 1, HP1 -> 2, 
   HP2 -> 0, LP1 -> 2, SP0 -> 0, SP1 -> 2, APP -> a1*a2, BPP1 -> 2*a2, 
   CPP1 -> 1 + a1 + a2, DPP0 -> -c3, DPP1 -> 1 + a1 + a2, EPP1 -> 0, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> 1, HPP1 -> 2, LPP1 -> 2, LPP2 -> 0, 
   SPP1 -> 2, SPP2 -> 0}}, {func45b, {A -> a*(1 + a), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), D1 -> 2*(1 + a), E0 -> 1, E1 -> 4, 
   F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, L0 -> -1, L1 -> 4, S1 -> 2, 
   AP -> a*b, BP1 -> -2 - a + 2*b, CP0 -> -c1, CP1 -> 1 + a + b, 
   DP1 -> 1 + a + b, EP1 -> -2, FP0 -> -1, FP1 -> 1, GP1 -> 1, HP1 -> 1, 
   HP2 -> 0, LP1 -> 1, SP0 -> 0, SP1 -> 2, APP -> a*b, BPP1 -> -2 - a + 2*b, 
   CPP1 -> 1 + a + b, DPP0 -> -c2, DPP1 -> 1 + a + b, EPP1 -> -2, FPP1 -> 1, 
   GPP0 -> -1, GPP1 -> 1, HPP1 -> 1, LPP1 -> 1, LPP2 -> 0, SPP1 -> 2, 
   SPP2 -> 0}}, {func46a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> -1, H1 -> 4, L0 -> 0, L1 -> 4, S1 -> 2, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> 1 + a1 + a2, EP1 -> 0, FP0 -> -1, 
   FP1 -> 1, GP1 -> 1, HP1 -> 2, HP2 -> -1, LP1 -> 2, SP0 -> 0, SP1 -> 2, 
   APP -> a1*a2, BPP1 -> 2*a2, CPP1 -> 1 + a1 + a2, DPP0 -> -c2, 
   DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, GPP1 -> 1, 
   HPP1 -> 2, LPP1 -> 2, LPP2 -> 0, SPP1 -> 2, SPP2 -> 0}}, 
 {func47b, {A -> a1*a2, B0 -> 1 - b1, B1 -> 1 + a1 + a2, C1 -> 0, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> -2, H1 -> 0, L0 -> 0, L1 -> 0, 
   S1 -> 0, AP -> b1*(1 + b1), BP1 -> -2*b1, CP0 -> 1 - b2, 
   CP1 -> 2*(3 + 2*b1), DP1 -> 0, EP1 -> 1, FP0 -> 1, FP1 -> 4, GP1 -> 0, 
   HP1 -> -4, HP2 -> 0, LP1 -> 0, SP0 -> -2, SP1 -> 0, APP -> b2*(1 + b2), 
   BPP1 -> 0, CPP1 -> -2*b2, DPP0 -> -c, DPP1 -> 2*(3 + 2*b2), EPP1 -> 0, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> -4, SPP2 -> 0}}, {func47c, {A -> a*b3, B0 -> 1 - b1, 
   B1 -> 1 + a + b3, C1 -> 0, D1 -> -a, E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, 
   H0 -> -2, H1 -> 0, L0 -> 0, L1 -> -1, S1 -> 0, AP -> b1*(1 + b1), 
   BP1 -> -2*b1, CP0 -> 1 - b2, CP1 -> 2*(3 + 2*b1), DP1 -> 0, EP1 -> 1, 
   FP0 -> 1, FP1 -> 4, GP1 -> 0, HP1 -> -4, HP2 -> 0, LP1 -> 0, SP0 -> -2, 
   SP1 -> 0, APP -> b2*(1 + b2), BPP1 -> 0, CPP1 -> -2*b2, DPP0 -> 1 - b3, 
   DPP1 -> 2*(3 + 2*b2), EPP1 -> 0, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, SPP1 -> -4, SPP2 -> 0}}, 
 {func48b, {A -> a1*a2, B0 -> 1 - b2, B1 -> 1 + a1 + a2, C1 -> 0, D1 -> 0, 
   E0 -> 1, E1 -> 1, F1 -> 0, G1 -> 0, H0 -> 1, H1 -> 0, L0 -> -2, L1 -> 0, 
   S1 -> 0, AP -> b1*(1 + b1), BP1 -> 0, CP0 -> 1 - b2, CP1 -> 2*(3 + 2*b1), 
   DP1 -> -2*b1, EP1 -> 0, FP0 -> 1, FP1 -> 4, GP1 -> 1, HP1 -> 0, HP2 -> 1, 
   LP1 -> 0, SP0 -> -2, SP1 -> -4, APP -> b2*(1 + b2), BPP1 -> -2*b2, 
   CPP1 -> -2*b2, DPP0 -> 1 - b1, DPP1 -> 2*(3 + 2*b2), EPP1 -> 1, FPP1 -> 1, 
   GPP0 -> 1, GPP1 -> 4, HPP1 -> 2, LPP1 -> -4, LPP2 -> 0, SPP1 -> -4, 
   SPP2 -> -2}}, {func49b, {A -> a1*(1 + a1), B0 -> 1 - b, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> -2, L1 -> 0, S1 -> 0, AP -> a1*a2, 
   BP1 -> 2*a2, CP0 -> -c1, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, 
   FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, 
   SP1 -> 0, APP -> b*(1 + b), BPP1 -> -2*b, CPP1 -> 0, DPP0 -> -c2, 
   DPP1 -> 2*(3 + 2*b), EPP1 -> 1, FPP1 -> 0, GPP0 -> -1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, SPP2 -> 0}}, 
 {func49c, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -2, SP1 -> 0, 
   APP -> b*(1 + b), BPP1 -> 0, CPP1 -> -2*b, DPP0 -> -c2, 
   DPP1 -> 2*(3 + 2*b), EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> -4, SPP2 -> 0}}, 
 {func49d, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> -2, L1 -> -4, S1 -> -2, AP -> a*b1, BP1 -> 2*a, 
   CP0 -> -c, CP1 -> 1 + a + b1, DP1 -> -a, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> 0, SP1 -> -1, 
   APP -> b2*(1 + b2), BPP1 -> -2*b2, CPP1 -> 0, DPP0 -> 1 - b1, 
   DPP1 -> 2*(3 + 2*b2), EPP1 -> 1, FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> -4, LPP2 -> -2, SPP1 -> 0, SPP2 -> -1}}, 
 {func49e, {A -> a*(1 + a), B0 -> 1 - b2, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 4, L0 -> -2, 
   L1 -> 0, S1 -> 0, AP -> a*b1, BP1 -> 2*b1, CP0 -> -c, CP1 -> 1 + a + b1, 
   DP1 -> -a, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, 
   LP1 -> -2, SP0 -> 0, SP1 -> -1, APP -> b2*(1 + b2), BPP1 -> -2*b2, 
   CPP1 -> 0, DPP0 -> 1 - b1, DPP1 -> 2*(3 + 2*b2), EPP1 -> 1, FPP1 -> 0, 
   GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, SPP1 -> 0, 
   SPP2 -> -1}}, {func49f, {A -> b1*(1 + b1), B0 -> -c, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 0, H1 -> 4, L0 -> 0, L1 -> -4, S1 -> -2, AP -> a*b1, BP1 -> 2*a, 
   CP0 -> 1 - b2, CP1 -> 1 + a + b1, DP1 -> -a, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -2, SP1 -> -1, 
   APP -> b2*(1 + b2), BPP1 -> 0, CPP1 -> -2*b2, DPP0 -> 1 - b1, 
   DPP1 -> 2*(3 + 2*b2), EPP1 -> 0, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, SPP1 -> -4, SPP2 -> -1}}, 
 {func49g, {A -> a*(1 + a), B0 -> 1 - b2, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, H1 -> 4, L0 -> 0, 
   L1 -> 0, S1 -> 0, AP -> a*b2, BP1 -> -2 - a + 2*b2, CP0 -> 1 - b1, 
   CP1 -> 1 + a + b2, DP1 -> 0, EP1 -> -2, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 1, HP2 -> 0, LP1 -> 0, SP0 -> -2, SP1 -> 0, APP -> b1*(1 + b1), 
   BPP1 -> 0, CPP1 -> -2*b1, DPP0 -> -c, DPP1 -> 2*(3 + 2*b1), EPP1 -> 0, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, 
   SPP1 -> -4, SPP2 -> 0}}, {func49h, {A -> a*(1 + a), B0 -> -c, 
   B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> 0, H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a*b2, 
   BP1 -> 2*b2, CP0 -> 1 - b1, CP1 -> 1 + a + b2, DP1 -> -a, EP1 -> 0, 
   FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> 0, LP1 -> -2, SP0 -> -2, 
   SP1 -> -1, APP -> b1*(1 + b1), BPP1 -> 0, CPP1 -> -2*b1, DPP0 -> 1 - b2, 
   DPP1 -> 2*(3 + 2*b1), EPP1 -> 0, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> 0, SPP1 -> -4, SPP2 -> -1}}, 
 {func49i, {A -> b1*(1 + b1), B0 -> 1 - b3, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> -1, H1 -> 4, L0 -> 0, L1 -> -4, S1 -> -2, AP -> b1*b3, 
   BP1 -> -2 - b1 + 2*b3, CP0 -> 1 - b2, CP1 -> 1 + b1 + b3, DP1 -> -b3, 
   EP1 -> -2, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> 1, 
   SP0 -> -2, SP1 -> -1, APP -> b2*(1 + b2), BPP1 -> 0, CPP1 -> -2*b2, 
   DPP0 -> 1 - b1, DPP1 -> 2*(3 + 2*b2), EPP1 -> 0, FPP1 -> 1, GPP0 -> 1, 
   GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, SPP1 -> -4, SPP2 -> -1}}, 
 {func50b, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 1, 
   H1 -> 4, L0 -> -2, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, 
   CP0 -> 1 - b, CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> 0, SP0 -> -2, SP1 -> 0, 
   APP -> b*(1 + b), BPP1 -> -2*b, CPP1 -> -2*b, DPP0 -> -c, 
   DPP1 -> 2*(3 + 2*b), EPP1 -> 1, FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, 
   HPP1 -> 2, LPP1 -> -4, LPP2 -> 0, SPP1 -> -4, SPP2 -> 0}}, 
 {func50c, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> 1, H1 -> 4, L0 -> -2, L1 -> -4, S1 -> -2, AP -> a*b1, BP1 -> 2*a, 
   CP0 -> 1 - b2, CP1 -> 1 + a + b1, DP1 -> -a, EP1 -> 0, FP0 -> 1, FP1 -> 1, 
   GP1 -> 0, HP1 -> 2, HP2 -> 1, LP1 -> 0, SP0 -> -2, SP1 -> -1, 
   APP -> b2*(1 + b2), BPP1 -> -2*b2, CPP1 -> -2*b2, DPP0 -> 1 - b1, 
   DPP1 -> 2*(3 + 2*b2), EPP1 -> 1, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 2, LPP1 -> -4, LPP2 -> -2, SPP1 -> -4, SPP2 -> -1}}, 
 {func50d, {A -> a*(1 + a), B0 -> 1 - b1, B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), 
   D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 1, H1 -> 4, L0 -> -2, 
   L1 -> 0, S1 -> 0, AP -> a*b2, BP1 -> 2*b2, CP0 -> 1 - b1, 
   CP1 -> 1 + a + b2, DP1 -> -a, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 1, LP1 -> -2, SP0 -> -2, SP1 -> -1, APP -> b1*(1 + b1), 
   BPP1 -> -2*b1, CPP1 -> -2*b1, DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), 
   EPP1 -> 1, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, HPP1 -> 2, LPP1 -> -4, 
   LPP2 -> 0, SPP1 -> -4, SPP2 -> -1}}, 
 {func51b, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), 
   D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> 4, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> 1 - b, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> 1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -2, SP1 -> 0, APP -> b*(1 + b), 
   BPP1 -> 0, CPP1 -> -2*b, DPP0 -> -c, DPP1 -> 2*(3 + 2*b), EPP1 -> 0, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> -4, SPP2 -> 0}}, {func51c, {A -> a*(1 + a), B0 -> 1 - b2, 
   B1 -> 2*(3 + 2*a), C1 -> 2*(1 + a), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, 
   G1 -> 0, H0 -> -1, H1 -> 4, L0 -> 1, L1 -> 0, S1 -> 0, AP -> a*b2, 
   BP1 -> -2 - a + 2*b2, CP0 -> 1 - b1, CP1 -> 1 + a + b2, DP1 -> -a, 
   EP1 -> -2, FP0 -> 1, FP1 -> 1, GP1 -> 0, HP1 -> 1, HP2 -> 0, LP1 -> -2, 
   SP0 -> -2, SP1 -> -1, APP -> b1*(1 + b1), BPP1 -> 0, CPP1 -> -2*b1, 
   DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b1), EPP1 -> 0, FPP1 -> 1, GPP0 -> 1, 
   GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, LPP2 -> 1, SPP1 -> -4, SPP2 -> -1}}, 
 {func52b, {A -> a1*(1 + a1), B0 -> 1 - b, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -2, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c, 
   CP1 -> 1 + a1 + a2, DP1 -> 0, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 0, SP0 -> -1, SP1 -> 0, APP -> b*(1 + b), 
   BPP1 -> -2*b, CPP1 -> 0, DPP0 -> -c, DPP1 -> 2*(3 + 2*b), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -1}}, {func53b, {A -> b*(1 + b), B0 -> -c1, 
   B1 -> 2*(3 + 2*b), C1 -> 2*(3 + 2*b), D1 -> -2*b, E0 -> -1, E1 -> 4, 
   F1 -> 4, G1 -> 1, H0 -> 0, H1 -> 8, L0 -> 0, L1 -> -4, S1 -> -4, 
   AP -> b*(1 + b), BP1 -> 2*(3 + 2*b), CP0 -> -c2, CP1 -> 2*(3 + 2*b), 
   DP1 -> -2*b, EP1 -> 4, FP0 -> -1, FP1 -> 4, GP1 -> 1, HP1 -> 8, HP2 -> 0, 
   LP1 -> -4, SP0 -> 0, SP1 -> -4, APP -> a1*a2, BPP1 -> 0, CPP1 -> 0, 
   DPP0 -> 1 - b, DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, SPP1 -> 0, SPP2 -> -2}}, 
 {func53c, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(3 + 2*b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 4, G1 -> 1, 
   H0 -> 0, H1 -> 8, L0 -> -1, L1 -> -4, S1 -> -4, AP -> b1*(1 + b1), 
   BP1 -> 2*(3 + 2*b1), CP0 -> -c, CP1 -> 2*(3 + 2*b1), DP1 -> -2*b1, 
   EP1 -> 4, FP0 -> -1, FP1 -> 4, GP1 -> 1, HP1 -> 8, HP2 -> 0, LP1 -> -4, 
   SP0 -> 0, SP1 -> -4, APP -> -(a*b2), BPP1 -> a, CPP1 -> 0, 
   DPP0 -> -1 + b1, DPP1 -> -1 - a - b2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> -1, HPP1 -> 0, LPP1 -> 1, LPP2 -> 2, SPP1 -> 0, SPP2 -> 2}}, 
 {func53d, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(3 + 2*b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 4, G1 -> 1, 
   H0 -> 0, H1 -> 8, L0 -> -1, L1 -> -4, S1 -> -4, AP -> b1*(1 + b1), 
   BP1 -> 2*(3 + 2*b1), CP0 -> 1 - b3, CP1 -> 2*(3 + 2*b1), DP1 -> -2*b1, 
   EP1 -> 4, FP0 -> 1, FP1 -> 4, GP1 -> 1, HP1 -> 8, HP2 -> 0, LP1 -> -4, 
   SP0 -> -1, SP1 -> -4, APP -> b2*b3, BPP1 -> -b3, CPP1 -> -b2, 
   DPP0 -> 1 - b1, DPP1 -> 1 + b2 + b3, EPP1 -> 0, FPP1 -> 0, GPP0 -> 1, 
   GPP1 -> 1, HPP1 -> 1, LPP1 -> -1, LPP2 -> -2, SPP1 -> -1, SPP2 -> -2}}, 
 {func54a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c2, 
   CP1 -> 1 + a1 + a2, DP1 -> 2*a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 4, SP0 -> 0, SP1 -> 2, APP -> a2*(1 + a2), 
   BPP1 -> 0, CPP1 -> 2*(1 + a2), DPP0 -> -c3, DPP1 -> 2*(3 + 2*a2), 
   EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> 0, SPP1 -> 4, SPP2 -> 0}}, 
 {func54b, {A -> b*(1 + b), B0 -> -c1, B1 -> 2*(3 + 2*b), C1 -> 2*(1 + b), 
   D1 -> -2*b, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> 0, H1 -> 4, 
   L0 -> 0, L1 -> -4, S1 -> -2, AP -> a*b, BP1 -> 2*a, CP0 -> -c2, 
   CP1 -> 1 + a + b, DP1 -> -2 - a + 2*b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -2, HP1 -> 2, HP2 -> 0, LP1 -> 4, SP0 -> 0, SP1 -> 1, 
   APP -> a*(1 + a), BPP1 -> 0, CPP1 -> 2*(1 + a), DPP0 -> 1 - b, 
   DPP1 -> 2*(3 + 2*a), EPP1 -> 0, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, SPP1 -> 4, SPP2 -> -1}}, 
 {func54c, {A -> b1*(1 + b1), B0 -> 1 - b2, B1 -> 2*(3 + 2*b1), 
   C1 -> 2*(1 + b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 1, 
   H0 -> -1, H1 -> 4, L0 -> -2, L1 -> -4, S1 -> -2, AP -> b1*b2, 
   BP1 -> -2 - b1 + 2*b2, CP0 -> -c, CP1 -> 1 + b1 + b2, 
   DP1 -> -2 + 2*b1 - b2, EP1 -> -2, FP0 -> -1, FP1 -> 1, GP1 -> -2, 
   HP1 -> 1, HP2 -> 0, LP1 -> 5, SP0 -> 0, SP1 -> 1, APP -> b2*(1 + b2), 
   BPP1 -> -2*b2, CPP1 -> 2*(1 + b2), DPP0 -> 1 - b1, DPP1 -> 2*(3 + 2*b2), 
   EPP1 -> 1, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, HPP1 -> -2, LPP1 -> -4, 
   LPP2 -> -2, SPP1 -> 4, SPP2 -> -1}}, 
 {func55a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, 
   H1 -> 4, L0 -> 0, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c1, 
   CP1 -> 1 + a1 + a2, DP1 -> 2*a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> -1, LP1 -> 4, SP0 -> 0, SP1 -> 2, APP -> a2*(1 + a2), 
   BPP1 -> 0, CPP1 -> 2*(1 + a2), DPP0 -> -c2, DPP1 -> 2*(3 + 2*a2), 
   EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> 0, SPP1 -> 4, SPP2 -> 0}}, 
 {func55b, {A -> b*(1 + b), B0 -> -c, B1 -> 2*(3 + 2*b), C1 -> 2*(1 + b), 
   D1 -> -2*b, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 1, H0 -> -1, H1 -> 4, 
   L0 -> 0, L1 -> -4, S1 -> -2, AP -> a*b, BP1 -> 2*a, CP0 -> -c, 
   CP1 -> 1 + a + b, DP1 -> -2 - a + 2*b, EP1 -> 0, FP0 -> -1, FP1 -> 1, 
   GP1 -> -2, HP1 -> 2, HP2 -> -1, LP1 -> 4, SP0 -> 0, SP1 -> 1, 
   APP -> a*(1 + a), BPP1 -> 0, CPP1 -> 2*(1 + a), DPP0 -> 1 - b, 
   DPP1 -> 2*(3 + 2*a), EPP1 -> 0, FPP1 -> 1, GPP0 -> 1, GPP1 -> 4, 
   HPP1 -> 0, LPP1 -> 0, LPP2 -> -2, SPP1 -> 4, SPP2 -> -1}}, 
 {func56a, {A -> a1*(1 + a1), B0 -> -c1, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(1 + a1), D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, 
   H1 -> 4, L0 -> -1, L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c2, 
   CP1 -> 1 + a1 + a2, DP1 -> 2*a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, 
   HP1 -> 2, HP2 -> 0, LP1 -> 4, SP0 -> 0, SP1 -> 2, APP -> a2*(1 + a2), 
   BPP1 -> 0, CPP1 -> 2*(1 + a2), DPP0 -> -c1, DPP1 -> 2*(3 + 2*a2), 
   EPP1 -> 0, FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, 
   LPP2 -> -1, SPP1 -> 4, SPP2 -> 0}}, 
 {func57a, {A -> a1*(1 + a1), B0 -> -c, B1 -> 2*(3 + 2*a1), C1 -> 2*(1 + a1), 
   D1 -> 0, E0 -> -1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> -1, H1 -> 4, L0 -> -1, 
   L1 -> 0, S1 -> 0, AP -> a1*a2, BP1 -> 2*a2, CP0 -> -c, CP1 -> 1 + a1 + a2, 
   DP1 -> 2*a1, EP1 -> 0, FP0 -> -1, FP1 -> 1, GP1 -> 0, HP1 -> 2, HP2 -> -1, 
   LP1 -> 4, SP0 -> -1, SP1 -> 2, APP -> a2*(1 + a2), BPP1 -> 0, 
   CPP1 -> 2*(1 + a2), DPP0 -> -c, DPP1 -> 2*(3 + 2*a2), EPP1 -> 0, 
   FPP1 -> 1, GPP0 -> -1, GPP1 -> 4, HPP1 -> 0, LPP1 -> 0, LPP2 -> -1, 
   SPP1 -> 4, SPP2 -> -1}}, {func58a, {A -> a1*(1 + a1), B0 -> -c1, 
   B1 -> 2*(3 + 2*a1), C1 -> 2*(3 + 2*a1), D1 -> 2*(1 + a1), E0 -> -1, 
   E1 -> 4, F1 -> 4, G1 -> 1, H0 -> 0, H1 -> 8, L0 -> 0, L1 -> 4, S1 -> 4, 
   AP -> a1*(1 + a1), BP1 -> 2*(3 + 2*a1), CP0 -> -c2, CP1 -> 2*(3 + 2*a1), 
   DP1 -> 2*(1 + a1), EP1 -> 4, FP0 -> -1, FP1 -> 4, GP1 -> 1, HP1 -> 8, 
   HP2 -> 0, LP1 -> 4, SP0 -> 0, SP1 -> 4, APP -> a1*a2, BPP1 -> 2*a2, 
   CPP1 -> 2*a2, DPP0 -> -c3, DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, 
   GPP0 -> -1, GPP1 -> 1, HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, SPP1 -> 2, 
   SPP2 -> 0}}, {func58b, {A -> a*(1 + a), B0 -> 1 - b, B1 -> 2*(3 + 2*a), 
   C1 -> 2*(3 + 2*a), D1 -> 2*(1 + a), E0 -> 1, E1 -> 4, F1 -> 4, G1 -> 1, 
   H0 -> 0, H1 -> 8, L0 -> -1, L1 -> 4, S1 -> 4, AP -> a*(1 + a), 
   BP1 -> 2*(3 + 2*a), CP0 -> -c1, CP1 -> 2*(3 + 2*a), DP1 -> 2*(1 + a), 
   EP1 -> 4, FP0 -> -1, FP1 -> 4, GP1 -> 1, HP1 -> 8, HP2 -> 0, LP1 -> 4, 
   SP0 -> 0, SP1 -> 4, APP -> a*b, BPP1 -> -2 - a + 2*b, CPP1 -> 2*b, 
   DPP0 -> -c2, DPP1 -> 1 + a + b, EPP1 -> -2, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> -2, LPP1 -> 1, LPP2 -> 0, SPP1 -> 2, SPP2 -> 0}}, 
 {func59a, {A -> a1*(1 + a1), B0 -> -c2, B1 -> 2*(3 + 2*a1), 
   C1 -> 2*(3 + 2*a1), D1 -> 2*(1 + a1), E0 -> -1, E1 -> 4, F1 -> 4, G1 -> 1, 
   H0 -> 0, H1 -> 8, L0 -> 0, L1 -> 4, S1 -> 4, AP -> a1*(1 + a1), 
   BP1 -> 2*(3 + 2*a1), CP0 -> -c1, CP1 -> 2*(3 + 2*a1), DP1 -> 2*(1 + a1), 
   EP1 -> 4, FP0 -> -1, FP1 -> 4, GP1 -> 1, HP1 -> 8, HP2 -> 0, LP1 -> 4, 
   SP0 -> -1, SP1 -> 4, APP -> a1*a2, BPP1 -> 2*a2, CPP1 -> 2*a2, 
   DPP0 -> -c1, DPP1 -> 1 + a1 + a2, EPP1 -> 0, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> 0, LPP1 -> 2, LPP2 -> 0, SPP1 -> 2, SPP2 -> -1}}, 
 {func59b, {A -> a*(1 + a), B0 -> 1 - b, B1 -> 2*(3 + 2*a), 
   C1 -> 2*(3 + 2*a), D1 -> 2*(1 + a), E0 -> 1, E1 -> 4, F1 -> 4, G1 -> 1, 
   H0 -> 0, H1 -> 8, L0 -> -1, L1 -> 4, S1 -> 4, AP -> a*(1 + a), 
   BP1 -> 2*(3 + 2*a), CP0 -> -c, CP1 -> 2*(3 + 2*a), DP1 -> 2*(1 + a), 
   EP1 -> 4, FP0 -> -1, FP1 -> 4, GP1 -> 1, HP1 -> 8, HP2 -> 0, LP1 -> 4, 
   SP0 -> -1, SP1 -> 4, APP -> a*b, BPP1 -> -2 - a + 2*b, CPP1 -> 2*b, 
   DPP0 -> -c, DPP1 -> 1 + a + b, EPP1 -> -2, FPP1 -> 0, GPP0 -> -1, 
   GPP1 -> 1, HPP1 -> -2, LPP1 -> 1, LPP2 -> 0, SPP1 -> 2, SPP2 -> -1}}, 
 {func60b, {A -> b1*(1 + b1), B0 -> 1 - b3, B1 -> 2*(3 + 2*b1), C1 -> -2*b1, 
   D1 -> 0, E0 -> 1, E1 -> 4, F1 -> 1, G1 -> 0, H0 -> 0, H1 -> -4, L0 -> -2, 
   L1 -> 0, S1 -> 0, AP -> b2*(1 + b2), BP1 -> 0, CP0 -> 1 - b1, 
   CP1 -> 2*(3 + 2*b2), DP1 -> -2*b2, EP1 -> 0, FP0 -> 1, FP1 -> 4, GP1 -> 1, 
   HP1 -> 0, HP2 -> -2, LP1 -> 0, SP0 -> 0, SP1 -> -4, APP -> b3*(1 + b3), 
   BPP1 -> -2*b3, CPP1 -> 0, DPP0 -> 1 - b2, DPP1 -> 2*(3 + 2*b3), EPP1 -> 1, 
   FPP1 -> 0, GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> 0, 
   SPP1 -> 0, SPP2 -> -2}}, {func61b, {A -> b1*(1 + b1), B0 -> 1 - b2, 
   B1 -> 2*(3 + 2*b1), C1 -> 2*(3 + 2*b1), D1 -> -2*b1, E0 -> 1, E1 -> 4, 
   F1 -> 4, G1 -> 1, H0 -> 0, H1 -> 8, L0 -> -2, L1 -> -4, S1 -> -4, 
   AP -> b1*(1 + b1), BP1 -> 2*(3 + 2*b1), CP0 -> -c, CP1 -> 2*(3 + 2*b1), 
   DP1 -> -2*b1, EP1 -> 4, FP0 -> -1, FP1 -> 4, GP1 -> 1, HP1 -> 8, HP2 -> 0, 
   LP1 -> -4, SP0 -> 0, SP1 -> -4, APP -> b2*(1 + b2), BPP1 -> -2*b2, 
   CPP1 -> 0, DPP0 -> 1 - b1, DPP1 -> 2*(3 + 2*b2), EPP1 -> 1, FPP1 -> 0, 
   GPP0 -> 1, GPP1 -> 4, HPP1 -> 0, LPP1 -> -4, LPP2 -> -2, SPP1 -> 0, 
   SPP2 -> -2}}, {funcK1, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, 
   C1 -> 1 + a + b1, D1 -> 1 + a + b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, 
   H1 -> 1, L1 -> 0, M0 -> 0, M1 -> 2, N0 -> 0, N1 -> 2, P0 -> -1, P1 -> 1, 
   Q1 -> 2, R1 -> 1, S1 -> 1, AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, 
   CP1 -> 1 + a + b1, DP1 -> 1 + a + b1, EP1 -> b1, FP1 -> 1, GP0 -> -1, 
   GP1 -> 1, HP1 -> 1, LP1 -> 0, MP1 -> 2, MP2 -> 0, NP1 -> 2, PP1 -> 1, 
   QP0 -> 0, QP1 -> 2, RP0 -> 0, RP1 -> 1, SP1 -> 1, APP -> a*b1, 
   BPP1 -> 1 + a + b1, CPP1 -> 1 + a + b1, DPP0 -> -c3, DPP1 -> 1 + a + b1, 
   EPP1 -> b1, FPP1 -> 1, GPP1 -> 1, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, 
   MPP1 -> 2, NPP1 -> 2, NPP2 -> 0, PPP1 -> 1, QPP1 -> 2, QPP2 -> 0, 
   RPP1 -> 1, SPP0 -> 0, SPP1 -> 1, APPP -> a*b2, BPPP1 -> b2, CPPP1 -> b2, 
   DPPP1 -> b2, EPPP0 -> -c1, EPPP1 -> 1 + a + b2, FPPP1 -> 0, GPPP1 -> 0, 
   HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, 
   PPPP2 -> -1, QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 1, SPPP2 -> 0}}, 
 {funcK2, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> 1 + a + b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, H1 -> 1, L1 -> 0, 
   M0 -> 0, M1 -> 2, N0 -> 0, N1 -> 2, P0 -> 0, P1 -> 1, Q1 -> 2, R1 -> 1, 
   S1 -> 1, AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, CP1 -> 1 + a + b1, 
   DP1 -> 1 + a + b1, EP1 -> b1, FP1 -> 1, GP0 -> -1, GP1 -> 1, HP1 -> 1, 
   LP1 -> 0, MP1 -> 2, MP2 -> 0, NP1 -> 2, PP1 -> 1, QP0 -> 0, QP1 -> 2, 
   RP0 -> 0, RP1 -> 1, SP1 -> 1, APP -> a*b1, BPP1 -> 1 + a + b1, 
   CPP1 -> 1 + a + b1, DPP0 -> -c3, DPP1 -> 1 + a + b1, EPP1 -> b1, 
   FPP1 -> 1, GPP1 -> 1, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 2, 
   NPP1 -> 2, NPP2 -> 0, PPP1 -> 1, QPP1 -> 2, QPP2 -> 0, RPP1 -> 1, 
   SPP0 -> 0, SPP1 -> 1, APPP -> a*b2, BPPP1 -> b2, CPPP1 -> b2, DPPP1 -> b2, 
   EPPP0 -> -c4, EPPP1 -> 1 + a + b2, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, 
   QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 1, SPPP2 -> 0}}, 
 {funcK3, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, 
   M1 -> 2, N0 -> 0, N1 -> 1, P0 -> -1, P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, 
   AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, 
   EP1 -> b1, FP1 -> 1, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, 
   MP2 -> 0, NP1 -> 1, PP1 -> 1, QP0 -> -1, QP1 -> 1, RP0 -> 0, RP1 -> 1, 
   SP1 -> 0, APP -> a*b2, BPP1 -> b2, CPP1 -> b2, DPP0 -> -c2, 
   DPP1 -> 1 + a + b2, EPP1 -> 1 + a + b2, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 1, MPP1 -> 0, NPP1 -> 1, NPP2 -> 0, PPP1 -> 1, 
   QPP1 -> 1, QPP2 -> -1, RPP1 -> 1, SPP0 -> 0, SPP1 -> 2, APPP -> a*b2, 
   BPPP1 -> b2, CPPP1 -> b2, DPPP1 -> 1 + a + b2, EPPP0 -> -c1, 
   EPPP1 -> 1 + a + b2, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 1, LPPP0 -> -1, 
   LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 1, PPPP1 -> 1, PPPP2 -> -1, QPPP1 -> 1, 
   RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 2, SPPP2 -> 0}}, 
 {funcK4, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, 
   M1 -> 2, N0 -> 0, N1 -> 1, P0 -> -1, P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, 
   AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, 
   EP1 -> b1, FP1 -> 1, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, 
   MP2 -> 0, NP1 -> 1, PP1 -> 1, QP0 -> 0, QP1 -> 1, RP0 -> 0, RP1 -> 1, 
   SP1 -> 0, APP -> a*b2, BPP1 -> b2, CPP1 -> b2, DPP0 -> -c3, 
   DPP1 -> 1 + a + b2, EPP1 -> 1 + a + b2, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 1, MPP1 -> 0, NPP1 -> 1, NPP2 -> 0, PPP1 -> 1, 
   QPP1 -> 1, QPP2 -> 0, RPP1 -> 1, SPP0 -> 0, SPP1 -> 2, APPP -> a*b2, 
   BPPP1 -> b2, CPPP1 -> b2, DPPP1 -> 1 + a + b2, EPPP0 -> -c1, 
   EPPP1 -> 1 + a + b2, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 1, LPPP0 -> -1, 
   LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 1, PPPP1 -> 1, PPPP2 -> -1, QPPP1 -> 1, 
   RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 2, SPPP2 -> 0}}, 
 {funcK5, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, 
   M1 -> 2, N0 -> 0, N1 -> 1, P0 -> 0, P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, 
   AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, 
   EP1 -> b1, FP1 -> 1, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, 
   MP2 -> 0, NP1 -> 1, PP1 -> 1, QP0 -> 0, QP1 -> 1, RP0 -> 0, RP1 -> 1, 
   SP1 -> 0, APP -> a*b2, BPP1 -> b2, CPP1 -> b2, DPP0 -> -c3, 
   DPP1 -> 1 + a + b2, EPP1 -> 1 + a + b2, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 1, MPP1 -> 0, NPP1 -> 1, NPP2 -> 0, PPP1 -> 1, 
   QPP1 -> 1, QPP2 -> 0, RPP1 -> 1, SPP0 -> 0, SPP1 -> 2, APPP -> a*b2, 
   BPPP1 -> b2, CPPP1 -> b2, DPPP1 -> 1 + a + b2, EPPP0 -> -c4, 
   EPPP1 -> 1 + a + b2, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 1, LPPP0 -> -1, 
   LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 1, PPPP1 -> 1, PPPP2 -> 0, QPPP1 -> 1, 
   RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 2, SPPP2 -> 0}}, 
 {funcK6, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, 
   M1 -> 2, N0 -> 0, N1 -> 1, P0 -> 0, P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, 
   AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, 
   EP1 -> b1, FP1 -> 1, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, 
   MP2 -> 0, NP1 -> 1, PP1 -> 1, QP0 -> -1, QP1 -> 1, RP0 -> -1, RP1 -> 1, 
   SP1 -> 0, APP -> a*b2, BPP1 -> b2, CPP1 -> b2, DPP0 -> -c2, 
   DPP1 -> 1 + a + b2, EPP1 -> b2, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, NPP2 -> 0, PPP1 -> 0, 
   QPP1 -> 1, QPP2 -> -1, RPP1 -> 0, SPP0 -> -1, SPP1 -> 1, APPP -> a*b3, 
   BPPP1 -> b3, CPPP1 -> b3, DPPP1 -> b3, EPPP0 -> -c2, EPPP1 -> 1 + a + b3, 
   FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, 
   NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> -1, 
   SPPP1 -> 1, SPPP2 -> -1}}, {funcK7, {A -> a*b1, B0 -> -c1, 
   B1 -> 1 + a + b1, C1 -> 1 + a + b1, D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, 
   G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, M1 -> 2, N0 -> -1, N1 -> 1, P0 -> 0, 
   P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, AP -> a*b1, BP1 -> 1 + a + b1, 
   CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, EP1 -> b1, FP1 -> 1, GP0 -> -1, 
   GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, MP2 -> 0, NP1 -> 1, PP1 -> 1, 
   QP0 -> 0, QP1 -> 1, RP0 -> -1, RP1 -> 1, SP1 -> 0, APP -> a*b2, 
   BPP1 -> b2, CPP1 -> b2, DPP0 -> -c1, DPP1 -> 1 + a + b2, EPP1 -> b2, 
   FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, 
   NPP1 -> 1, NPP2 -> -1, PPP1 -> 0, QPP1 -> 1, QPP2 -> 0, RPP1 -> 0, 
   SPP0 -> 0, SPP1 -> 1, APPP -> a*b3, BPPP1 -> b3, CPPP1 -> b3, DPPP1 -> b3, 
   EPPP0 -> -c2, EPPP1 -> 1 + a + b3, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, 
   QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> -1, SPPP1 -> 1, SPPP2 -> 0}}, 
 {funcK8, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, 
   M1 -> 2, N0 -> -1, N1 -> 1, P0 -> 0, P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, 
   AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, 
   EP1 -> b1, FP1 -> 1, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, 
   MP2 -> 0, NP1 -> 1, PP1 -> 1, QP0 -> 0, QP1 -> 1, RP0 -> 0, RP1 -> 1, 
   SP1 -> 0, APP -> a*b2, BPP1 -> b2, CPP1 -> b2, DPP0 -> -c1, 
   DPP1 -> 1 + a + b2, EPP1 -> b2, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, NPP2 -> -1, PPP1 -> 0, 
   QPP1 -> 1, QPP2 -> 0, RPP1 -> 0, SPP0 -> 0, SPP1 -> 1, APPP -> a*b3, 
   BPPP1 -> b3, CPPP1 -> b3, DPPP1 -> b3, EPPP0 -> -c3, EPPP1 -> 1 + a + b3, 
   FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, 
   NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, 
   SPPP1 -> 1, SPPP2 -> 0}}, {funcK9, {A -> a*b1, B0 -> -c1, 
   B1 -> 1 + a + b1, C1 -> 1 + a + b1, D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, 
   G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, M1 -> 2, N0 -> 0, N1 -> 1, P0 -> 0, 
   P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, AP -> a*b1, BP1 -> 1 + a + b1, 
   CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, EP1 -> b1, FP1 -> 1, GP0 -> -1, 
   GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, MP2 -> 0, NP1 -> 1, PP1 -> 1, 
   QP0 -> 0, QP1 -> 1, RP0 -> 0, RP1 -> 1, SP1 -> 0, APP -> a*b2, BPP1 -> b2, 
   CPP1 -> b2, DPP0 -> -c3, DPP1 -> 1 + a + b2, EPP1 -> b2, FPP1 -> 0, 
   GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, 
   NPP2 -> 0, PPP1 -> 0, QPP1 -> 1, QPP2 -> 0, RPP1 -> 0, SPP0 -> -1, 
   SPP1 -> 1, APPP -> a*b3, BPPP1 -> b3, CPPP1 -> b3, DPPP1 -> b3, 
   EPPP0 -> -c3, EPPP1 -> 1 + a + b3, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, 
   QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 1, SPPP2 -> -1}}, 
 {funcK10, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> 1 + a + b1, 
   D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 1, H1 -> 0, L1 -> 0, M0 -> 0, 
   M1 -> 2, N0 -> 0, N1 -> 1, P0 -> 0, P1 -> 1, Q1 -> 1, R1 -> 1, S1 -> 0, 
   AP -> a*b1, BP1 -> 1 + a + b1, CP0 -> -c2, CP1 -> 1 + a + b1, DP1 -> b1, 
   EP1 -> b1, FP1 -> 1, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 2, 
   MP2 -> 0, NP1 -> 1, PP1 -> 1, QP0 -> 0, QP1 -> 1, RP0 -> 0, RP1 -> 1, 
   SP1 -> 0, APP -> a*b2, BPP1 -> b2, CPP1 -> b2, DPP0 -> -c3, 
   DPP1 -> 1 + a + b2, EPP1 -> b2, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, NPP2 -> 0, PPP1 -> 0, 
   QPP1 -> 1, QPP2 -> 0, RPP1 -> 0, SPP0 -> 0, SPP1 -> 1, APPP -> a*b3, 
   BPPP1 -> b3, CPPP1 -> b3, DPPP1 -> b3, EPPP0 -> -c4, EPPP1 -> 1 + a + b3, 
   FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, 
   NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, 
   SPPP1 -> 1, SPPP2 -> 0}}, {funcK11, {A -> a*b1, B0 -> -c1, 
   B1 -> 1 + a + b1, C1 -> b1, D1 -> b1, E1 -> b1, F0 -> -1, F1 -> 1, 
   G1 -> 0, H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, N0 -> -1, N1 -> 1, P0 -> 0, 
   P1 -> 1, Q1 -> 0, R1 -> 0, S1 -> 0, AP -> a*b2, BP1 -> b2, CP0 -> -c1, 
   CP1 -> 1 + a + b2, DP1 -> b2, EP1 -> b2, FP1 -> 0, GP0 -> -1, GP1 -> 1, 
   HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, NP1 -> 0, PP1 -> 0, QP0 -> -1, 
   QP1 -> 1, RP0 -> 0, RP1 -> 1, SP1 -> 0, APP -> a*b3, BPP1 -> b3, 
   CPP1 -> b3, DPP0 -> -c1, DPP1 -> 1 + a + b3, EPP1 -> b3, FPP1 -> 0, 
   GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, 
   NPP2 -> -1, PPP1 -> 0, QPP1 -> 1, QPP2 -> -1, RPP1 -> 0, SPP0 -> 0, 
   SPP1 -> 1, APPP -> a*b4, BPPP1 -> b4, CPPP1 -> b4, DPPP1 -> b4, 
   EPPP0 -> -c2, EPPP1 -> 1 + a + b4, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, 
   QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 1, SPPP2 -> 0}}, 
 {funcK12, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> b1, D1 -> b1, 
   E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 0, H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, 
   N0 -> 0, N1 -> 1, P0 -> 0, P1 -> 1, Q1 -> 0, R1 -> 0, S1 -> 0, AP -> a*b2, 
   BP1 -> b2, CP0 -> -c1, CP1 -> 1 + a + b2, DP1 -> b2, EP1 -> b2, FP1 -> 0, 
   GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, NP1 -> 0, 
   PP1 -> 0, QP0 -> 0, QP1 -> 1, RP0 -> 0, RP1 -> 1, SP1 -> 0, APP -> a*b3, 
   BPP1 -> b3, CPP1 -> b3, DPP0 -> -c2, DPP1 -> 1 + a + b3, EPP1 -> b3, 
   FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, 
   NPP1 -> 1, NPP2 -> 0, PPP1 -> 0, QPP1 -> 1, QPP2 -> 0, RPP1 -> 0, 
   SPP0 -> -1, SPP1 -> 1, APPP -> a*b4, BPPP1 -> b4, CPPP1 -> b4, 
   DPPP1 -> b4, EPPP0 -> -c2, EPPP1 -> 1 + a + b4, FPPP1 -> 0, GPPP1 -> 0, 
   HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, 
   PPPP2 -> 0, QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 1, SPPP2 -> -1}}, 
 {funcK13, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, C1 -> b1, D1 -> b1, 
   E1 -> b1, F0 -> -1, F1 -> 1, G1 -> 0, H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, 
   N0 -> 0, N1 -> 1, P0 -> 0, P1 -> 1, Q1 -> 0, R1 -> 0, S1 -> 0, AP -> a*b2, 
   BP1 -> b2, CP0 -> -c1, CP1 -> 1 + a + b2, DP1 -> b2, EP1 -> b2, FP1 -> 0, 
   GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, NP1 -> 0, 
   PP1 -> 0, QP0 -> 0, QP1 -> 1, RP0 -> 0, RP1 -> 1, SP1 -> 0, APP -> a*b3, 
   BPP1 -> b3, CPP1 -> b3, DPP0 -> -c2, DPP1 -> 1 + a + b3, EPP1 -> b3, 
   FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, 
   NPP1 -> 1, NPP2 -> 0, PPP1 -> 0, QPP1 -> 1, QPP2 -> 0, RPP1 -> 0, 
   SPP0 -> 0, SPP1 -> 1, APPP -> a*b4, BPPP1 -> b4, CPPP1 -> b4, DPPP1 -> b4, 
   EPPP0 -> -c3, EPPP1 -> 1 + a + b4, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> 0, 
   QPPP1 -> 0, RPPP1 -> 1, RPPP2 -> 0, SPPP1 -> 1, SPPP2 -> 0}}, 
 {funcK14, {A -> a*b2, B0 -> -c, B1 -> 1 + a + b2, C1 -> b2, D1 -> b2, 
   E1 -> a, F0 -> -1, F1 -> 1, G1 -> 0, H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, 
   N0 -> -1, N1 -> 1, P0 -> -1, P1 -> 1, Q1 -> 0, R1 -> 1, S1 -> 1, 
   AP -> a*b3, BP1 -> b3, CP0 -> -c, CP1 -> 1 + a + b3, DP1 -> b3, EP1 -> 0, 
   FP1 -> 0, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, 
   NP1 -> 0, PP1 -> 0, QP0 -> -1, QP1 -> 1, RP0 -> -1, RP1 -> 0, SP1 -> 0, 
   APP -> a*b4, BPP1 -> b4, CPP1 -> b4, DPP0 -> -c, DPP1 -> 1 + a + b4, 
   EPP1 -> 0, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, 
   MPP1 -> 0, NPP1 -> 1, NPP2 -> -1, PPP1 -> 0, QPP1 -> 1, QPP2 -> -1, 
   RPP1 -> 0, SPP0 -> -1, SPP1 -> 0, APPP -> b1*b2, BPPP1 -> b1, CPPP1 -> 0, 
   DPPP1 -> 0, EPPP0 -> -c, EPPP1 -> 1 + b1 + b2, FPPP1 -> 0, GPPP1 -> 0, 
   HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 1, 
   PPPP2 -> -1, QPPP1 -> 0, RPPP1 -> 0, RPPP2 -> -1, SPPP1 -> 0, 
   SPPP2 -> -1}}, {funcK15, {A -> a*b2, B0 -> -c1, B1 -> 1 + a + b2, 
   C1 -> b2, D1 -> b2, E1 -> 0, F0 -> -1, F1 -> 1, G1 -> 0, H1 -> 0, L1 -> 0, 
   M0 -> -1, M1 -> 1, N0 -> -1, N1 -> 1, P0 -> -1, P1 -> 0, Q1 -> 0, R1 -> 0, 
   S1 -> 0, AP -> a*b3, BP1 -> b3, CP0 -> -c1, CP1 -> 1 + a + b3, DP1 -> b3, 
   EP1 -> 0, FP1 -> 0, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 1, 
   MP2 -> -1, NP1 -> 0, PP1 -> 0, QP0 -> -1, QP1 -> 1, RP0 -> -1, RP1 -> 0, 
   SP1 -> 0, APP -> a*b4, BPP1 -> b4, CPP1 -> b4, DPP0 -> -c1, 
   DPP1 -> 1 + a + b4, EPP1 -> 0, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, NPP2 -> -1, PPP1 -> 0, 
   QPP1 -> 1, QPP2 -> -1, RPP1 -> 0, SPP0 -> -1, SPP1 -> 0, APPP -> b1*b5, 
   BPPP1 -> 0, CPPP1 -> 0, DPPP1 -> 0, EPPP0 -> -c1, EPPP1 -> 1 + b1 + b5, 
   FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, 
   NPPP1 -> 0, PPPP1 -> 0, PPPP2 -> -1, QPPP1 -> 0, RPPP1 -> 0, RPPP2 -> -1, 
   SPPP1 -> 0, SPPP2 -> -1}}, {funcK16, {A -> a1*a2, B0 -> -c, 
   B1 -> 1 + a1 + a2, C1 -> a2, D1 -> a1, E1 -> 0, F0 -> -1, F1 -> 1, 
   G1 -> 0, H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, N0 -> -1, N1 -> 1, P0 -> -1, 
   P1 -> 0, Q1 -> 1, R1 -> 0, S1 -> 0, AP -> a1*a3, BP1 -> a3, CP0 -> -c, 
   CP1 -> 1 + a1 + a3, DP1 -> 0, EP1 -> a1, FP1 -> 0, GP0 -> -1, GP1 -> 1, 
   HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, NP1 -> 0, PP1 -> 1, QP0 -> -1, 
   QP1 -> 0, RP0 -> -1, RP1 -> 1, SP1 -> 0, APP -> a2*a4, BPP1 -> a4, 
   CPP1 -> 0, DPP0 -> -c, DPP1 -> 1 + a2 + a4, EPP1 -> a2, FPP1 -> 0, 
   GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, 
   NPP2 -> -1, PPP1 -> 1, QPP1 -> 0, QPP2 -> -1, RPP1 -> 0, SPP0 -> -1, 
   SPP1 -> 1, APPP -> a3*a4, BPPP1 -> 0, CPPP1 -> a4, DPPP1 -> a3, 
   EPPP0 -> -c, EPPP1 -> 1 + a3 + a4, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 0, PPPP2 -> -1, 
   QPPP1 -> 1, RPPP1 -> 1, RPPP2 -> -1, SPPP1 -> 1, SPPP2 -> -1}}, 
 {funcK17, {A -> a*b1, B0 -> -c, B1 -> 1 + a + b1, C1 -> b1, D1 -> a, 
   E1 -> 0, F0 -> -1, F1 -> 1, G1 -> 0, H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, 
   N0 -> -1, N1 -> 1, P0 -> -1, P1 -> 0, Q1 -> 1, R1 -> 0, S1 -> 0, 
   AP -> a*b2, BP1 -> b2, CP0 -> -c, CP1 -> 1 + a + b2, DP1 -> a, EP1 -> 0, 
   FP1 -> 0, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, 
   NP1 -> 1, PP1 -> 0, QP0 -> -1, QP1 -> 1, RP0 -> -1, RP1 -> 0, SP1 -> 0, 
   APP -> b1*b2, BPP1 -> b2, CPP1 -> b1, DPP0 -> -c, DPP1 -> 1 + b1 + b2, 
   EPP1 -> 0, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, 
   MPP1 -> 1, NPP1 -> 1, NPP2 -> -1, PPP1 -> 0, QPP1 -> 1, QPP2 -> -1, 
   RPP1 -> 0, SPP0 -> -1, SPP1 -> 0, APPP -> b3*b4, BPPP1 -> 0, CPPP1 -> 0, 
   DPPP1 -> 0, EPPP0 -> -c, EPPP1 -> 1 + b3 + b4, FPPP1 -> 0, GPPP1 -> 0, 
   HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 0, 
   PPPP2 -> -1, QPPP1 -> 0, RPPP1 -> 0, RPPP2 -> -1, SPPP1 -> 0, 
   SPPP2 -> -1}}, {funcK18, {A -> a*b1, B0 -> -c1, B1 -> 1 + a + b1, 
   C1 -> b1, D1 -> 0, E1 -> a, F0 -> -1, F1 -> 1, G1 -> 0, H1 -> 0, L1 -> 0, 
   M0 -> -1, M1 -> 1, N0 -> -1, N1 -> 0, P0 -> -1, P1 -> 1, Q1 -> 0, R1 -> 1, 
   S1 -> 0, AP -> a*b2, BP1 -> b2, CP0 -> -c1, CP1 -> 1 + a + b2, DP1 -> a, 
   EP1 -> 0, FP1 -> 0, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 1, 
   MP2 -> -1, NP1 -> 1, PP1 -> 0, QP0 -> -1, QP1 -> 1, RP0 -> -1, RP1 -> 0, 
   SP1 -> 0, APP -> b2*b3, BPP1 -> 0, CPP1 -> b3, DPP0 -> -c1, 
   DPP1 -> 1 + b2 + b3, EPP1 -> 0, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 0, NPP2 -> -1, PPP1 -> 0, 
   QPP1 -> 1, QPP2 -> -1, RPP1 -> 0, SPP0 -> -1, SPP1 -> 0, APPP -> b1*b4, 
   BPPP1 -> b4, CPPP1 -> 0, DPPP1 -> 0, EPPP0 -> -c1, EPPP1 -> 1 + b1 + b4, 
   FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, 
   NPPP1 -> 0, PPPP1 -> 1, PPPP2 -> -1, QPPP1 -> 0, RPPP1 -> 0, RPPP2 -> -1, 
   SPPP1 -> 0, SPPP2 -> -1}}, {funcK19, {A -> a*b1, B0 -> -c1, 
   B1 -> 1 + a + b1, C1 -> b1, D1 -> a, E1 -> 0, F0 -> -1, F1 -> 1, G1 -> 0, 
   H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, N0 -> -1, N1 -> 1, P0 -> -1, P1 -> 0, 
   Q1 -> 1, R1 -> 0, S1 -> 0, AP -> a*b2, BP1 -> b2, CP0 -> -c1, 
   CP1 -> 1 + a + b2, DP1 -> 0, EP1 -> 0, FP1 -> 0, GP0 -> -1, GP1 -> 1, 
   HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, NP1 -> 0, PP1 -> 0, QP0 -> -1, 
   QP1 -> 0, RP0 -> -1, RP1 -> 0, SP1 -> 0, APP -> b1*b3, BPP1 -> b3, 
   CPP1 -> 0, DPP0 -> -c1, DPP1 -> 1 + b1 + b3, EPP1 -> 0, FPP1 -> 0, 
   GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 1, 
   NPP2 -> -1, PPP1 -> 0, QPP1 -> 0, QPP2 -> -1, RPP1 -> 0, SPP0 -> -1, 
   SPP1 -> 0, APPP -> b4*b5, BPPP1 -> 0, CPPP1 -> 0, DPPP1 -> 0, 
   EPPP0 -> -c1, EPPP1 -> 1 + b4 + b5, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 0, PPPP2 -> -1, 
   QPPP1 -> 0, RPPP1 -> 0, RPPP2 -> -1, SPPP1 -> 0, SPPP2 -> -1}}, 
{funcK20, {A -> a1*b1, B0 -> -c1, B1 -> 1 + a1 + b1, C1 -> b1, D1 -> 0, 
   E1 -> 0, F0 -> -1, F1 -> 1, G1 -> 0, H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, 
   N0 -> -1, N1 -> 0, P0 -> -1, P1 -> 0, Q1 -> 0, R1 -> 0, S1 -> 0, 
   AP -> a1*b2, BP1 -> b2, CP0 -> -c1, CP1 -> 1 + a1 + b2, DP1 -> 0, 
   EP1 -> 0, FP1 -> 0, GP0 -> -1, GP1 -> 1, HP1 -> 0, LP1 -> 0, MP1 -> 1, 
   MP2 -> -1, NP1 -> 0, PP1 -> 0, QP0 -> -1, QP1 -> 0, RP0 -> -1, RP1 -> 0, 
   SP1 -> 0, APP -> a2*b3, BPP1 -> 0, CPP1 -> 0, DPP0 -> -c1, 
   DPP1 -> 1 + a2 + b3, EPP1 -> b3, FPP1 -> 0, GPP1 -> 0, HPP0 -> -1, 
   HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 0, NPP2 -> -1, PPP1 -> 0, 
   QPP1 -> 0, QPP2 -> -1, RPP1 -> 0, SPP0 -> -1, SPP1 -> 1, APPP -> a2*b4, 
   BPPP1 -> 0, CPPP1 -> 0, DPPP1 -> b4, EPPP0 -> -c1, EPPP1 -> 1 + a2 + b4, 
   FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, 
   NPPP1 -> 0, PPPP1 -> 0, PPPP2 -> -1, QPPP1 -> 0, RPPP1 -> 0, RPPP2 -> -1, 
   SPPP1 -> 1, SPPP2 -> -1}}, 
 {funcK21, {A -> a*b1, B0 -> -c1, 
   B1 -> 1 + a + b1, C1 -> b1, D1 -> 0, E1 -> 0, F0 -> -1, F1 -> 1, G1 -> 0, 
   H1 -> 0, L1 -> 0, M0 -> -1, M1 -> 1, N0 -> -1, N1 -> 0, P0 -> -1, P1 -> 0, 
   Q1 -> 0, R1 -> 0, S1 -> 0, AP -> a*b2, BP1 -> b2, CP0 -> -c1, 
   CP1 -> 1 + a + b2, DP1 -> 0, EP1 -> 0, FP1 -> 0, GP0 -> -1, GP1 -> 1, 
   HP1 -> 0, LP1 -> 0, MP1 -> 1, MP2 -> -1, NP1 -> 0, PP1 -> 0, QP0 -> -1, 
   QP1 -> 0, RP0 -> -1, RP1 -> 0, SP1 -> 0, APP -> b3*b5, BPP1 -> 0, 
   CPP1 -> 0, DPP0 -> -c1, DPP1 -> 1 + b3 + b5, EPP1 -> 0, FPP1 -> 0, 
   GPP1 -> 0, HPP0 -> -1, HPP1 -> 1, LPP1 -> 0, MPP1 -> 0, NPP1 -> 0, 
   NPP2 -> -1, PPP1 -> 0, QPP1 -> 0, QPP2 -> -1, RPP1 -> 0, SPP0 -> -1, 
   SPP1 -> 0, APPP -> b4*b6, BPPP1 -> 0, CPPP1 -> 0, DPPP1 -> 0, 
   EPPP0 -> -c1, EPPP1 -> 1 + b4 + b6, FPPP1 -> 0, GPPP1 -> 0, HPPP1 -> 0, 
   LPPP0 -> -1, LPPP1 -> 1, MPPP1 -> 0, NPPP1 -> 0, PPPP1 -> 0, PPPP2 -> -1, 
   QPPP1 -> 0, RPPP1 -> 0, RPPP2 -> -1, SPPP1 -> 0, SPPP2 -> -1}}}


==> anc/SolvePartialLDE.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
If[Head[Singular`SingularGroebner[{x},{x},MonomialOrder->DegreeReverseLexicographic]]===Singular`SingularGroebner,Print["The package Singular is missing!"];
Abort[];]


(* ::Input::Initialization:: *)
Print["SolvePartialLDE.m  -- vers. 2021-11-18"];


(* ::Input::Initialization:: *)
BeginPackage["SolvePLDE`"];


(* ::Input::Initialization:: *)
spread::usage="spread[p1, p2, {n,k,...} (, {eps,...}) ]
Calculates spread of two polynomials p1 and p2 in the variables n, k,... . The symbols {eps...} don't participate in the shifts.";


(* ::Input::Initialization:: *)
dispersion::usage="dispersion[p1, p2, {n,k,...} (, {eps,...})]
Calculates dispersion of two polynomials p1 and p2 in the variables n, k,... . The symbols {eps...} don't participate in the shifts.";


(* ::Input::Initialization:: *)
SolvePLDE::usage="SolvePLDE[(n+k)a[n,k,j]+...a[n+1,k,j+1]+...==rhs, a[n,j,k], PLDEDegBound->t, PLDESymbols->{eps,...}] finds solutions for the PLDE with numerators having degree at most t. Default: t=1.";


(* ::Input::Initialization:: *)
PLDEDegBound::usage="The maximum degree of the numerator that the program will search for. Default=1.";


(* ::Input::Initialization:: *)
PLDESymbols::usage="Symbols not participating in the shifts must be declared here, for example {eps,...}. Default: {}.";


(* ::Input::Initialization:: *)
UseObject::usage="Harmonic sums which are allowed to appear in the numerator of the solution";


(* ::Input::Initialization:: *)
InsertDenFactor::usage="Force a factor to be present in the denominator."


(* ::Input::Initialization:: *)
InitialValues::usage="A list of initial values. The program will match the solution of the equation to the initial values. Must be a matrix with rows of have the form {n1->v1, n2->v2, ... , result}";


(* ::Input::Initialization:: *)
SymbolDegree::usage="If there are symbols in the field, or the shift set does not depend on some variable, the user must specify the maximum degree of the numerator and denominator of rational functions to be used in the matching to the initial values.";


(* ::Input::Initialization:: *)
PLDEExpandIn::usage="Specify the variable to expand in. Format is: {eps, min, max}. The expansion is always done around zero.";


(* ::Input::Initialization:: *)
SolveExpand::usage="SolveExpand[(n+k)a[n,k,j]+...a[n+1,k,j+1]+...==rhs, a[n,j,k], PLDEExpandIn->{eps,-2,0}, PLDESymbols->{eps}, PLDEDegBound->t, UseObject->{S[1,n]}, InitialValies->iv, Prefactor->p]
solves the PLDE in a series expansion in eps. The solution is multiplied by p before comparing to initial values";


(* ::Input::Initialization:: *)
expandHypergPref::usage="expandHypergPref[eq,f[n,k],prefactor] gives a new equation where a certain hypergeometric prefactor is assumed to belong to the solution"


(* ::Input::Initialization:: *)
Prefactor::usage="Insert the prefactor when looking for initial values";


(* ::Input::Initialization:: *)
Begin["`Private`"];


(* ::Input::Initialization:: *)
(* Spread (algorithm 1) *)


(* ::Input::Initialization:: *)
spreadIrr::usage="spreadIrr[p1, p2, {n,k,...}, {eps,...}]
Calculates spread of two **irreducible** polynomials p1 and p2 in the variables n, k,... . The symbols {eps...} don't participate in the shifts.";


(* ::Input::Initialization:: *)
Clear[spreadIrr];


(* ::Input::Initialization:: *)
spreadIrr[p1_,p2_,vars_List,symbols_List]:=Module[{shiftVars,shifts,i,p2Shifted,diff,diffClearDen,s,radical,G,gi,conditions,entries,rhs,solutions,spr},
(* generate the rules of the shifts. The variables of the shifts are called i[1], i[2], etc. *)
shiftVars=Table[i[j],{j,1,vars//Length}];
shifts=(vars[[#]]->vars[[#]]+shiftVars[[#]])&/@Range[vars//Length];
(* apply the shift to p2 *)
p2Shifted=p2/.shifts;
(* build the multivariable version of the quantity: p1(n) - p2(n+i) *)
diff=p1-p2Shifted;
diffClearDen=diff//Together//Numerator;
(* step 1 of Algorithm 1*)
s=CoefficientList[diffClearDen,vars]//Flatten;
(* step 2 *)
(* Calculate generators of the radical using Singular *)
radical=Singular`SingularRadical[s,shiftVars];
(* Calculate Groebner basis *)
G=GroebnerBasis[radical,shiftVars,MonomialOrder->DegreeReverseLexicographic];
If[G=={1},Return[{}]];
(* step 3 *)
(* symbols are supplied by the user*)
(* to do?: replace roots with more symbols? *)
(* step 4 *)
gi=CoefficientList[G,symbols];
(* step 5 *)
conditions=Flatten[gi];
(* step 6 *)
entries=Coefficient[#,shiftVars]&/@conditions;
rhs=-conditions/.(shiftVars[[#]]->0&/@Range[shiftVars//Length]);
spr=myLinearSolve[entries,rhs];
spr
]


(* ::Input::Initialization:: *)
Clear[spread];


(* ::Input::Initialization:: *)
spread[p1_,p2_,vars_List,symbols_List:{}]:=Module[{p1NoHighPowers,p2NoHighPowers,p1Fact2,p2Fact2,p1Fact3,p2Fact3,pairs,spreads},
(* Factor the polynomials and remove higher powers of the coefficients *)
p1NoHighPowers=Times@@FactorList[p1][[;;,1]];
p2NoHighPowers=Times@@FactorList[p2][[;;,1]];
(* Their Head now can be Plus or Times or they can be a single number/symbol, but never Power. Put each factor in a list. *)
If[Head[p1NoHighPowers]===Plus,
p1Fact2={p1NoHighPowers};,
If[Head[p1NoHighPowers]===Times,
p1Fact2=List@@p1NoHighPowers;,
p1Fact2={p1NoHighPowers}];];
If[Head[p2NoHighPowers]===Plus,
p2Fact2={p2NoHighPowers};,
If[Head[p2NoHighPowers]===Times,
p2Fact2=List@@p2NoHighPowers;,
p2Fact2={p2NoHighPowers}];];
(* Form all possible pairs of factors *)
pairs=Outer[List,p1Fact2,p2Fact2]//Flatten[#,1]&;
(* call spreadIrr on the irreducible polynomials obtained by multiplying each pair *)
spreads=spreadIrr[#[[1]],#[[2]],vars,symbols]&/@pairs;
DeleteCases[spreads,{}]//DeleteDuplicates
];


(* ::Input::Initialization:: *)
Clear[dispersion];


(* ::Input::Initialization:: *)
dispersion[p1_,p2_,vars_List,symbols_List:{}]:=Module[{spr,flags,i,j,sprInside},
spr=spread[p1,p2,vars,symbols];
flags=Table[spr[[i]][[j]][[1]],{i,1,spr//Length},{j,1,spr[[i]]//Length}];
If[FreeQ[flags,0],
sprInside=spr[[All,1,2]];
sprInside//Abs//Max,
Infinity]
];


(* ::Input::Initialization:: *)
myLinearSolve::usage="myLinearSolve[a,b]
Solves over the integers the linear equation a.x=b for some matrix a and some vector b; both must have integer coefficients.
If there is a space of solutions the undetermined constants are called CONST[i].";


(* ::Input::Initialization:: *)
Clear[myLinearSolve];


(* ::Input::Initialization:: *)
myLinearSolve[a_List,b_List]:=Module[{m,n,p,d,q,diagD,r,bPrime,e,c,dimHomogSpan,homogSpan},
If[a=={},Return[{}]];
{m,n}=Dimensions[a];
{p,d,q}=SmithDecomposition[a];
(*the elementary divisors, Sims page 344*)
diagD=Diagonal[d];
(*the number of nonzero elements of diagD*)
If[!FreeQ[diagD,0],
r=(FirstPosition[diagD,0][[1]])-1;,
r=Min[m,n];
];
bPrime=p . b;
(*check if Subscript[b', i]=0 for r<i\[LessEqual]n and if Subscript[d, i]|Subscript[b', i] . If not, exit with no solutions.*)
If[m<n,
(* r can be <m or =m *)
If[r<m,
If[!AllTrue[bPrime[[r+1;;]],#==0&]||Or@@(!#&/@Divisible[bPrime[[;;r]],diagD[[;;r]]])
,Return[{}]]
,
(*if r=m*)
If[Or@@(!#&/@Divisible[bPrime[[;;r]],diagD[[;;r]]]),Return[{}]]
],
(*case m=n*)
If[m==n,
If[r<n,
If[!AllTrue[bPrime[[r+1;;]],#==0&]||Or@@(!#&/@Divisible[bPrime[[;;r]],diagD[[;;r]]]),Return[{}]],
(*if r=n *)
If[Or@@(!#&/@Divisible[bPrime[[;;r]],diagD[[;;r]]]),
Return[{}]]
],
(*case m>n *)
If[!AllTrue[bPrime[[r+1;;]],#==0&]||Or@@(!#&/@Divisible[bPrime[[;;r]],diagD[[;;r]]]),
Return[{}]]
]];
(*if we got through here, there are solutions*)
e=bPrime[[;;r]]/diagD[[;;r]];
If[n>r,e=Join[e,ConstantArray[0,n-r]];];
(*the particular solution*)
c=q . e;
(*the basis of the homogeneous solution*)
If[n>r,
dimHomogSpan=n-r;
homogSpan=q[[All,Range[n-dimHomogSpan+1,n]]]//Transpose;
{{1,c},{0,homogSpan}},
{{1,c}}
]
];


(* ::Input::Initialization:: *)
periodicPart::usage="periodicPart[poly, {n,k,...}, {eps,...}]
returns the periodic part of poly with respect to the shift variables n,k,... and the symbols eps,... not participating in the shifts";


(* ::Input::Initialization:: *)
Clear[periodicPart];


(* ::Input::Initialization:: *)
periodicPart[poly_,vars_List,symbols_List]:=Module[{factors,periodicFactors},
(* this gives a list of factors of poly and their exponents*)
factors=FactorList[poly];
(* select the pairs {factor,exponent} according if spread(factor,factor) is infinite *)
periodicFactors=Select[factors,Length[spreadIrr[#[[1]],#[[1]],vars,symbols]]!=1&];
(* multiply together with their respective exponents to form the periodic part of poly *)
Times@@Apply[Power,periodicFactors,1]
];


(* ::Input::Initialization:: *)
aperiodicPart::usage="aperiodicPart[poly, {n,k,...}, {eps,...}] 
Returns the aperiodic part of poly with respect to the shift variables n,k,... and the symbols eps,... not participating in the shifts";


(* ::Input::Initialization:: *)
Clear[aperiodicPart];


(* ::Input::Initialization:: *)
aperiodicPart[poly_,vars_List,symbols_List]:=Module[{factors,aperiodicFactors},
(* this gives a list of factors of poly and their exponents*)
factors=FactorList[poly];
(* select the pairs {factor,exponent} according if spread(factor,factor) is infinite *)
aperiodicFactors=Select[factors,Length[spreadIrr[#[[1]],#[[1]],vars,symbols]]==1&];
(* multiply together with their respective exponents to form the periodic part of poly *)
Times@@Apply[Power,aperiodicFactors,1]
];


(* ::Input::Initialization:: *)
checkInput::usage="checkInput[eq,f[n,k,...] ] checks that the equation is linear and the variables appear correctly";


(* ::Input::Initialization:: *)
checkInput::error="Invalid equation.";


(* ::Input::Initialization:: *)
Options[checkInput]={PLDESymbols->{}};


(* ::Input::Initialization:: *)
Clear[checkInput];


(* ::Input::Initialization:: *)
checkInput[equation_Equal,x_[xx__],userSymbols___Rule]:=Module[{vars,eqLHS,eqRHS,symb,coeffsAndShifts,c,s,coeffs,shifts,i},
vars={xx};
eqLHS=equation[[1]];
eqRHS=equation[[2]];
symb=PLDESymbols/.{userSymbols}/.Options[checkInput];
(* if there is only one term in the equation:*)
If[Head[eqLHS]==Times,
coeffsAndShifts={eqLHS}//Cases[#,(c_*x[s__]:>{c,{s}})]&;
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
];
(* if there is a sum involved, *)
If[Head[eqLHS]==Plus,
shifts=eqLHS//Cases[#,(x[s__]:>{s}),2]&;
coeffs=Table[Coefficient[eqLHS,x@@shifts[[i]] ],{i,1,shifts//Length}];
];
(*check that the equation was parsed correctly and that it is linear *)
Which[
(* eq can be reconstructed *)
!Plus@@((shifts//Apply[x,#,1]&)*coeffs)==eqLHS,
Message[checkInput::error];
Print["Equation could not be parsed and reconstructed."];
Return[False];,
(*no unknown in the coefficients *)
!FreeQ[coeffs,x],
Message[checkInput::error];
Print["The unknown appears incorrectly among the coefficients."];
Return[False];,
(*no unknown in the shifts*)
!FreeQ[shifts,x],
Message[checkInput::error];
Print["The unknown appears incorrectly."];
Return[False];,
(*no unknown in RHS*)
!FreeQ[eqRHS,x],
Message[checkInput::error];
Print["The unknown can not appear in the right-hand side."];
Return[False];,
(*shifts must have same length and the same length as the argument of unknown*)
!(shifts//MatrixQ),
Message[checkInput::error];
Print["Incorrect length in the arguments."];
Return[False];,
(**)
Dimensions[shifts][[2]]!=Length[vars],
Message[checkInput::error];
Print["Variable length mismatch."];
Return[False];,
(*only linear shifts in the correct order *)
(Transpose[Coefficient[shifts,#]&/@vars]//DeleteDuplicates)!={DiagonalMatrix[ConstantArray[1,vars//Length]]},
Message[checkInput::error];
Print["Equation is not linear or shifts were entered incorrectly."];
Return[False];,
(* coeffs must be polynomials in the vars *)
!And@@(PolynomialQ[#,vars]&/@coeffs),
Message[checkInput::error];
Print["Coefficients must be polynomials in the variables."];
Return[False];,
(* RHS too *)
!PolynomialQ[eqRHS,vars],
Message[checkInput::error];
Print["Right-hand side must be polynomial in the variables."];
Return[False];,
(* no variables other than vars and symbols are allowed*)
(!SubsetQ[Variables[vars~Join~symb],Variables[coeffs]]),
Message[checkInput::error];
Print["Error: extraneous variables."];
Return[False];,
(!SubsetQ[Variables[vars~Join~symb],Variables[eqRHS]]),
Message[checkInput::error];
Print["Error: extraneous variables in RHS."];
Return[False];
];
True
];


(* ::Input::Initialization:: *)
findCoeffShifts::usage="findCoeffShifts[(n+k)a[n,k,j]+...a[n+1,k,j+1]+...==0, a[n,j,k]] finds the coefficients and the shift set of the equation.";


(* ::Input::Initialization:: *)
Clear[findCoeffShifts];


(* ::Input::Initialization:: *)
findCoeffShifts[equation_Equal,x_[xx__] ]:=Module[{vars,eqLHS,coeffsAndShifts,c,s,coeffs,shifts,i,shiftset},
vars={xx};
eqLHS=equation[[1]];
(* if there is only one term in the equation:*)
If[Head[eqLHS]==Times,
coeffsAndShifts={eqLHS}//Cases[#,(c_*x[s__]:>{c,{s}})]&;
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
];
(* if there is a sum involved, *)
If[Head[eqLHS]==Plus,
shifts=eqLHS//Cases[#,(x[s__]:>{s}),2]&;
coeffs=Table[Coefficient[eqLHS,x@@shifts[[i]] ],{i,1,shifts//Length}];
];
(* extract the shift set*)
shiftset=shifts-ConstantArray[vars,Length[shifts]];
{coeffs,shiftset}//Transpose
];


(* ::Input::Initialization:: *)
cornerPoints::usage="cornerPoints[shifts] gives a list of all corner points in the shift set."


(* ::Input::Initialization:: *)
cornerPoints[shifts_List]:=Select[shifts,innerVector[#,shifts]!={}&]


(* ::Input::Initialization:: *)
posMax::usage="posMax[list] Find all the positions of the maximum elements in list";


(* ::Input::Initialization:: *)
Clear[posMax];
posMax[list_List]:=Block[{a=Max[list],b=Pick[Range[Length[list]],list,Max[list]]},b];


(* ::Input::Initialization:: *)
posMin::usage="posMin[list] Find all the positions of the minimum elements in list";


(* ::Input::Initialization:: *)
Clear[posMin];
posMin[list_List]:=Block[{a=Min[list],b=Pick[Range[Length[list]],list,Min[list]]},b];


(* ::Input::Initialization:: *)
dispersionDirectional::usage="dispersionDirectional[p1, p2, {n,k,...}, {eps,...}, dir]
Calculates dispersion \!\(\*SubscriptBox[\(disp\), \(dir\)]\)(p1,p2) with p1, p2 polynomials in the variables n, k,...; the dispersion is computed along the direction dir. The symbols {eps...} don't participate in the shifts.";


(* ::Input::Initialization:: *)
dispersionDirectional::error="Incompatible direction.";


(* ::Input::Initialization:: *)
Clear[dispersionDirectional];


(* ::Input::Initialization:: *)
dispersionDirectional[p1_,p2_,vars_List,symbols_List,direction_]:=Module[{posDirection,pos,spr,sprInside,flags,sprDir,space,dimSpace,part,c,cc,lincomb},
(*Print["p1=",p1];Print["p2=",p2];Print["dir=",direction];*)
posDirection=Position[vars,direction]//Flatten;
If[posDirection//Length!=1||direction//ListQ||direction//NumberQ
,Message[dispersionDirectional::error];];
pos=posDirection[[1]];
spr=spread[p1,p2,vars,symbols];
(* parse the "flags", i.e. the particular sol and basis of the spread*)
flags=Table[spr[[i]][[j]][[1]],{i,1,spr//Length},{j,1,spr[[i]]//Length}];
If[FreeQ[flags,0],
sprInside=spr[[All,1,2]];
sprDir=sprInside[[All,pos]];
(*Print["dispdir=",sprDir//Abs//Max];*)
sprDir//Abs//Max,
(* if the spread is a space, *)
space=spr[[1,2,2]];
dimSpace=Length[space];
part=spr[[1,1,2]];
c=Table[cc[i],{i,1,dimSpace}];
lincomb=part+c . space;
If[FreeQ[lincomb[[pos]],_cc],lincomb[[pos]]//Abs,Infinity]
]
];


(* ::Input::Initialization:: *)
NN::usage="NN[expr,shift,vars] shifts expr by shift in the variables vars.";


(* ::Input::Initialization:: *)
NN::error="Incompatible size.";


(* ::Input::Initialization:: *)
Clear[NN];


(* ::Input::Initialization:: *)
NN[expr_,shift_,vars_List]:=Module[{rules},
If[(shift//Length)!=(vars//Length),Message[NN::error];Return[]];
rules=(vars[[#]]:>vars[[#]]+shift[[#]])&/@Range[vars//Length];
expr/.rules
];


(* ::Input::Initialization:: *)
dispersionBound::usage="dispersionBound[coeffsAndShifts,{n,k,...},{eps,...}] returns the s such that disp(q,q)\[LessEqual]s (eq.8).
coeffsAndShifts should be the aperiodic part of the output of findCoeffsAndShifts .";


(* ::Input::Initialization:: *)
Clear[dispersionBound];


(* ::Input::Initialization:: *)
dispersionBound[coeffsAndShifts_List,vars_List,symbols_List]:=Module[{dim,coeffs,shifts,sSet,shiftDirI,ki,ai,bi,i,j,l,shiftLargest,siSet,si},
dim=vars//Length;
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
sSet={};(*will contain the si*)
(* for each dimension i, *)
For[i=1,i<=dim,i++,
(* the shift set along dimension i*)
shiftDirI=shifts[[All,i]];
(*the number k*)
ki=Outer[Subtract,shiftDirI,shiftDirI]//Abs//Max;
(* the set A. Only the *positions* of the shifts are stored in ai.
Eg if ai={1,2,3} it means the set from the paper is A={shifts[[1]],shifts[[2]],shifts[[3]]}. *)
ai={};
For[j=1,j<=Length[shiftDirI],j++,
For[l=1,l<=Length[shiftDirI],l++,
If[shiftDirI[[l]]-shiftDirI[[j]]==ki,ai=Join[ai,{j}];
Break[];
];
];
];
(* the set B. Only the positions of the shifts are stored *)
bi={};
For[j=1,j<=Length[shiftDirI],j++,
For[l=1,l<=Length[shiftDirI],l++,
If[shiftDirI[[j]]-shiftDirI[[l]]==ki,
bi=Join[bi,{j}];
Break[];
];
];
];
(* si from the paper = max(siSet) *)
(* prepare a shift corresponding to Subscript[N, i]^-k *)
shiftLargest=ConstantArray[0,i-1]~Join~{-ki}~Join~ConstantArray[0,dim-i];
siSet={};
For[j=1,j<=Length[ai],j++,
For[l=1,l<=Length[bi],l++,
siSet={siSet,
dispersionDirectional[coeffs[[ai[[j]]]],NN[coeffs[[bi[[l]]]],shiftLargest,vars],vars,symbols,vars[[i]]]};
];
];
si=Flatten[siSet]//Max;
sSet={sSet,si};
];(*end loop on the directions*)
Max[Flatten[sSet]]
];


(* ::Input::Initialization:: *)
pointPlaneDistance::usage="pointPlaneDistance[x0,x,w] is the signed distance between the point x0 and the plane passing for x and orthogonal to w.";


(* ::Input::Initialization:: *)
Clear[pointPlaneDistance];


(* ::Input::Initialization:: *)
pointPlaneDistance[x0_List,x_List,w_List]:=((x0-x) . w)/Norm[w];


(* ::Input::Initialization:: *)
innerVector::usage="innerVector[p,shifts] finds an inner vector from the corner point p w.r.t. the shift set shifts.";


(* ::Input::Initialization:: *)
Clear[innerVector];


(* ::Input::Initialization:: *)
innerVector[p_List,shifts_List]:=Module[{dims,shiftsNoP,w,ww,i,distances,numDistances,inst,innerV},
(* the number of variables and directions *)
dims=Dimensions[shifts][[2]];
(* exclude the corner point from the shift set *)
shiftsNoP=DeleteCases[shifts,p];
(* ansatz for the inner vector w *)
w=Table[ww[i],{i,1,dims}];
(* distances from the other points to the plane orthogonal to w passing through p *)
distances=pointPlaneDistance[#,p,w]&/@shiftsNoP;
numDistances=distances//Numerator;
(* if all distances are >0 it's an inner vector*)
inst=FindInstance[And@@Thread[numDistances>0],w,Integers];
innerV=If[inst!={},(w/.inst)[[1]],{}];
innerV
]


(* ::Input::Initialization:: *)
findW::usage="findW[p,shifts,v,s] applies Algorithm 2 with inputs the corner point p, the shift set shifts, the inner vector v, the maximum dispersion s ( can be obtained with dispersionBound).";


(* ::Input::Initialization:: *)
Clear[findW];


(* ::Input::Initialization:: *)
(* Notice: if v is too long, findW can give a very large list as a result. If v is too short, the bounds appear to be not very stringent. *)
findW[p_List,shifts_List,v_List,s_]:=Module[{sTilde,sPrime,W,testSet,distancesToH,mins,closestPts,sTildeShifted},
sTilde=DeleteCases[shifts,p];(*the set Overscript[S, ~] *)
sPrime=DeleteCases[shifts,p];(*the set S' *)
W={p};
(* testSet is \[Union](H+ev)\[Intersection]S' or in other words the members of S' 
with distance less than s from H *)
testSet=Pick[sPrime,pointPlaneDistance[#,p,v]<=(s*Norm[v])&/@sPrime];
While[Length[testSet]>0,
distancesToH=pointPlaneDistance[#,p,v]&/@sPrime;
mins=posMin[distancesToH];
(* the points in S' closest to H are: *)
closestPts=sPrime[[#]]&/@mins;
(*step 4*)
W=W\[Union]closestPts;
(*step 5*)
sPrime=Delete[sPrime,List/@mins];
(*step 6*)
sTildeShifted=(Transpose[#+Transpose[sTilde]]&/@Transpose[-p+Transpose[closestPts]])//Flatten[#,1]&//Union;
sPrime=sPrime\[Union]sTildeShifted;
testSet=Pick[sPrime,pointPlaneDistance[#,p,v]<=(s*Norm[v])&/@sPrime];
];
W
];


(* ::Input::Initialization:: *)
aperiodicDenBoundByPoint::usage="aperiodicDenBound[coeffsAndShifts, {n,k,...}, p, W]
coeffsAndShifts should be the aperiodic part of the output of findCoeffsAndShifts.
{n,k,...} are the shift variables.
p is a corner point and W the set obtained with findW (algorithm 2).";


(* ::Input::Initialization:: *)
Clear[aperiodicDenBoundByPoint];


(* ::Input::Initialization:: *)
aperiodicDenBoundByPoint[coeffsAndShifts_List,vars_List,p_List,W_List]:=Module[{coeffs,shifts,coeffP,Wminus2p,shiftsP,factors},
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
(* the coefficient corresponding to the point p *)
coeffP=coeffs[[Position[shifts,p][[1]][[1]] ]];
(* the set W-2p *)
Wminus2p=Transpose[-2*p+Transpose[W]];
(* the individual factors*)
factors=NN[coeffP,#,vars]&/@Wminus2p;
Times@@factors
];


(* ::Input::Initialization:: *)
myPolynomialGCD::usage="My implementation of Polynomial GCD based on the knowledge that the polynomials are already factorized";


(* ::Input::Initialization:: *)
Clear[myPolynomialGCD];


(* ::Input::Initialization:: *)
myPolynomialGCD[list_List]:=Module[{gcd,factorList,i,j,k,exponent,term,skip,position},
gcd=1;
factorList=(FactorList/@list)[[All,2;;]];
(* loop over the poynomials *)
For[i=1,i<Length[factorList],i++,
(* loop over the factors of the first polynomial *)
For[k=1,k<=Length[factorList[[i]]],k++,
term=factorList[[i,k,1]];
exponent=factorList[[i,k,2]];
(* loop over the second poynomials to compare factors with *)
For[j=1,j<=Length[factorList],j++,
If[j==i,Continue[];];
(* if factor is missing from second polynomial, skip *)
If[!MemberQ[factorList[[j,All,1]],term ],
Goto[skip];];
(* if it's present, record exponent and delete term from list*)
position=Position[factorList[[j,All,1]],term][[1,1]];
exponent=Min[exponent,factorList[[j,position,2]]];
factorList=Delete[factorList,{j,position}];
];
gcd=gcd*term^exponent;
Label[skip];
];
];
gcd
];


(* ::Input::Initialization:: *)
aperiodicDenBound::usage="aperiodicDenBound[(n+k)a[n,k,j]+...a[n+1,k,j+1]+...==0, a[n,j,k], {eps,...}]
finds the aperiodic denominator bound of the equation.";


(* ::Input::Initialization:: *)
Clear[aperiodicDenBound];


(* ::Input::Initialization:: *)
aperiodicDenBound[equation_,f_[xx__],symbols_List]:=Module[{coeffsAndShifts,coeffs,shifts,vars,aperiodicCoeffs,aperiodicCoeffsAndShifts,corners,innervectors,s,i,listW,apBounds},
vars={xx};
coeffsAndShifts=findCoeffShifts[equation,f@@vars];
coeffs=coeffsAndShifts[[All,1]];
coeffs=Factor[coeffs];
shifts=coeffsAndShifts[[All,2]];
aperiodicCoeffs=aperiodicPart[#,vars,symbols]&/@coeffs;
aperiodicCoeffsAndShifts=Transpose[{aperiodicCoeffs,shifts}];
corners=cornerPoints[shifts];
innervectors=innerVector[#,shifts]&/@corners;
s=dispersionBound[aperiodicCoeffsAndShifts,vars,symbols];
listW=Table[findW[corners[[i]],shifts,innervectors[[i]],s],{i,1,corners//Length}];
apBounds=Table[aperiodicDenBoundByPoint[aperiodicCoeffsAndShifts,vars,corners[[i]],listW[[i]] ],{i,1,corners//Length}];
If[apBounds!={},
(*PolynomialGCD@@apBounds,*)
myPolynomialGCD[apBounds],
1]
];


(* ::Input::Initialization:: *)
(* kindly provided by Jakob Ablinger *)
Options[MyLinearSolveJ]:={Modulus->0};
MyLinearSolveJ[eqs_,vars_,opts___Rule]:=Module[{A,ns,ns1,sol,v,vrep,res,M,rhs,rownr,a},
	A = CoefficientArrays[eqs, vars];
	If[Length[A]===2,
		A = Join[Transpose[A[[2]]], {A[[1]]}] // Transpose;
		ns = NullSpace[A,opts,Method->"OneStepRowReduction"];
		ns1 = Select[ns, #[[-1]] =!= 0 &];
		If[ns1=!={},
			ns1=Drop[ns1[[1]]/ns1[[1,-1]],-1];
			ns=Drop[#,-1]&/@Select[ns, #[[-1]] === 0 &];
			res=Sum[v[i]*ns[[i]],{i,Length[ns]}]+ns1;
			If[ns=!={},
				M=ns//Transpose;
				rhs=vars-ns1;
				rownr=Flatten[Position[#,Except[0,_?NumericQ],1,1]&/@RowReduce[ns]];
				M=M[[rownr]];
				rhs=rhs[[rownr]];
				vrep=RowReduce[Transpose[Join[Transpose[M],{rhs}]]][[All,-1]];
				vrep=Thread[Table[v[i],{i,Length[ns]}]->vrep];
				res=res/.vrep;
			];
			sol=DeleteCases[Thread[vars->res]//Expand,Rule[a_,a_]];,
			sol={};
		];,
		sol={};
	];
	sol
];


(* ::Input::Initialization:: *)
Options[MyLinearSolveSymb]:={Modulus->0};(*same, but calls Sigma's Nullspace solver, which is fast if the system is optimal and contains symbolic parameters*)
MyLinearSolveSymb[eqs_,vars_,opts___Rule]:=Module[{A,ns,ns1,sol,v,vrep,res,M,rhs,rownr,a},
(*Print[eqs];*)
A=CoefficientArrays[eqs, vars];
(*Print["A=",A];*)
	If[Length[A]===2,
		A = Join[Transpose[A[[2]]], {A[[1]]}] // Transpose;
(*Print["ciao"];*)
		ns = Sigma`Algebra`NullSpaceSolver`NullSpaceSolver[A];
(*Print["ciao2"];*)
(*you can set PivotDebug=True to see the reduction of the matrix in real time*)
		ns1 = Select[ns, #[[-1]] =!= 0 &];
		If[ns1=!={},
			ns1=Drop[ns1[[1]]/ns1[[1,-1]],-1];
			ns=Drop[#,-1]&/@Select[ns, #[[-1]] === 0 &];
			res=Sum[v[i]*ns[[i]],{i,Length[ns]}]+ns1;
			If[ns=!={},
				M=ns//Transpose;
				rhs=vars-ns1;
				rownr=Flatten[Position[#,Except[0,_?NumericQ],1,1]&/@RowReduce[ns]];
				M=M[[rownr]];
				rhs=rhs[[rownr]];
				vrep=RowReduce[Transpose[Join[Transpose[M],{rhs}]]][[All,-1]];
				vrep=Thread[Table[v[i],{i,Length[ns]}]->vrep];
				res=res/.vrep;
			];
			sol=DeleteCases[Thread[vars->res]//Expand,Rule[a_,a_]];,
			sol={};
		];,
		sol={};
	];
	sol
];


(* ::Input::Initialization:: *)
findRedundantEqs[eqs_,vars_,symbols_,opts___Rule]:=Module[{A,end,A1,nonEssentialRow,rank,rank2,i,A2},
nonEssentialRow={};
A = CoefficientArrays[eqs, vars];
If[Length[A]=!=2,Goto[end];];
A = Join[Transpose[A[[2]]], {A[[1]]}] // Transpose;
A1=A/.MapThread[Rule,{symbols,Table[RandomInteger[{1,10000}],symbols//Length]}];
rank2=rank=MatrixRank[A1];
i=1;
If[Length[A1]>1,
While[i<=Length[A1]&&Length[nonEssentialRow]<Length[A1]-1,
A2=A1//Delete[#,nonEssentialRow~Join~{{i}}]&;
rank2=MatrixRank[A2];
If[rank2===rank,AppendTo[nonEssentialRow,{i}];];
i++;
];
];
Label[end];
nonEssentialRow
];


(* ::Input::Initialization:: *)
PlusToList[expr_]:=List@@expr/;Head[expr]===Plus;
PlusToList[expr_]:={expr}/;Head[expr]=!=Plus;


(* ::Input::Initialization:: *)
findNum::usage="findNum[{{coeff1,shift1}, {coeff2,shift2},...}, rhs, den, {n,k,...}, deg] looks for the numerators of the solutions of the linear difference equation defined by the coefficients  coeff1, coeff2, ..., shifts shift1, shift2, ... and right-hand side rhs. The denominator of the solution is den, and the variables of the equation are n,k,.... The numerators are taken to be of degree deg.";


(* ::Input::Initialization:: *)
Clear[findNum];


(* ::Input::Initialization:: *)
Options[findNum]={UseObject->{},PLDESymbols->{}};(*if no symbols, plug numbers, otherwise take coefficientlist and discard rows after plugging numbers.*)
findNum[coeffsAndShifts_List,rhs_,den_,vars_List,maxdegree_Integer,opts___Rule]:=Module[{userObjects,userSymbols,coeffs,varsAndObjects,varsObjSymb,shifts,numMonomialsInS,
remainingP,p,i,l,exponentInS,explicitP,cexponents,c,
numAnsatz,shiftedDens,coeffsAndDens,lcmDens,coeffsAndDens2,shiftedNumAnsatz,densInShiftedNum,lcmNums,

newLhs,eqForCoeffs,eqForCoeffs2,numTerms,termFewestPolys,eqToSolve,eqs,lcmdens,eqs2,unknowns,numUnknowns,randomRules,listOfEqLHS,list2,list2Length,list3,redundantEqs,sol,solutions,survivingVars,nullSpaceSols,solList,partSol,end,

coeffList
},
(**** 1. PARSING OF INPUT AND PARAMETERS ****)
(* extract the user-supplied objects, such as S[1,N] etc. *)
userObjects=UseObject/.{opts}/.Options[findNum];
(* parse the symbols, such as eps *)
userSymbols=PLDESymbols/.{opts}/.Options[findNum];
(* extract coeffs and shifts *)
coeffs=coeffsAndShifts[[All,1]];shifts=coeffsAndShifts[[All,2]];
(* produce ansatz for the numerator *)
varsAndObjects=vars~Join~userObjects;
varsObjSymb=varsAndObjects~Join~userSymbols;


(*all possible monomials in the harmonic sums that can appear*)
numMonomialsInS=({1}~Join~(Apply[Times,userObjects^#]&/@Flatten[Table[Permutations/@(PadRight[#,Length[userObjects]]&/@IntegerPartitions[i]),{i,1,maxdegree}],2])//DeleteDuplicates);
(*Print["numMonomialsInS=",numMonomialsInS];*)
(* each will be multiplied by a generic polynomial, here called p *)
remainingP=Table[p[i,Sequence@@vars],{i,1,Length[numMonomialsInS]}];
exponentInS=Table[Total[Exponent[numMonomialsInS[[i]],#]&/@userObjects],{i,1,numMonomialsInS//Length}];
explicitP=Table[{1}~Join~(Apply[Times,vars^#]&/@Flatten[Table[Permutations/@(PadRight[#,Length[vars]]&/@IntegerPartitions[i]),{i,1,maxdegree-exponentInS[[i]]}],2]//DeleteDuplicates),{i,1,exponentInS//Length}];
cexponents=Table[Table[Exponent[explicitP[[i,j]],vars ],{j,1,explicitP[[i]]//Length}],{i,1,explicitP//Length}];
explicitP=Plus@@@(Table[Table[c[i,Sequence@@cexponents[[i,j]] ],{j,1,cexponents[[i]]//Length}],{i,1,explicitP//Length}]*explicitP);
(*Print["explicitP=",explicitP];*)

numAnsatz=Plus@@(remainingP*numMonomialsInS);
(*Print["numAnsatz=",numAnsatz];*)
shiftedDens=Table[NN[den,shifts[[i]],vars],{i,1,shifts//Length}];
coeffsAndDens=coeffs/shiftedDens//Cancel;
shiftedNumAnsatz=Table[NN[numAnsatz,shifts[[i]],vars],{i,1,shifts//Length}](*//ExpandNumerator*);
(*Print["shiftedNumAnsatz",shiftedNumAnsatz];*)


newLhs=Plus@@(shiftedNumAnsatz*coeffsAndDens);
(*Print["newLhs=",newLhs];*)

eqForCoeffs=newLhs-rhs;

eqForCoeffs=eqForCoeffs//regularizePoch;

eqForCoeffs2=eqForCoeffs//Sigma`Algebra`CompAlgSigma`Private`CollectAll[#,userObjects]&;
(*Print["eqForCoeffs2=",eqForCoeffs2];*)
numTerms=eqForCoeffs2//Length;


Do[(* loop over the coefficients of the harmonic sums *)
(*Print["i=",i];*)
(* pick the equation with fewest polynomials p[i,n,k] *)
termFewestPolys=posMin[(Length[Cases[Variables[#]/.p[x_,__]->p[x],_p]]&/@eqForCoeffs2)]//Min;
eqToSolve=eqForCoeffs2[[termFewestPolys]]/._S->1  /._Pochhammer->1;
(*Print["eqToSolve=",eqToSolve];*)
(*explicitP//Print;*)
eqs=eqToSolve/.p[x_,y__]:>(explicitP[[x]]/.MapThread[Rule,{vars,{y}}]);
(*Print["eqs=",eqs];*)

If[(Variables[eqs]//Intersection[#,userSymbols]&)=!={},(*if there are symbols,*)
(*clear denominators*)
lcmdens=PolynomialLCM@@(List@@(eqs//Expand)//Denominator);
eqs2=Tr[Map[Cancel[Times[#,lcmdens]]&,PlusToList[eqs]]];
(*Print["eqs2=",eqs2];*)
(* obtain equations *)
unknowns=Variables[eqs2]//Cases[#,_c]&;
numUnknowns=unknowns//Length;
(*Print["numUnknowns=",numUnknowns];*)
coeffList=CoefficientList[eqs2,vars]//Flatten;
list2=Thread[coeffList==0];
(*Print["list2=",list2];*)
list2Length=Length[list2];
list3={};
Do[Switch[list2[[l]],
False,solList={};Goto[end];,
True,Continue[];,
_,AppendTo[list3,list2[[l]] ];
];
,{l,1,list2Length}];
(*Print["list3=",list3];*)
redundantEqs=findRedundantEqs[list3,unknowns,userSymbols];
(*Print["redundantEqs=",redundantEqs];*)
list3=Delete[list3,redundantEqs];
(*Print["list3=",list3];*)
sol=MyLinearSolveJ[list3,unknowns];(* formerly MyLinearSolveSymb *)
(*Print["sol=",sol];*)
,
(*if there are no symbols around, plug numbers*)
(*Print["eqs2=",eqs2];*)
(* obtain equations *)
unknowns=Variables[eqs]//Cases[#,_c]&;
numUnknowns=unknowns//Length;
randomRules=Table[MapThread[Rule,{vars,Table[RandomInteger[{1,10000}],vars//Length]}],numUnknowns+1];
(*Print["randomRules=",randomRules];*)
listOfEqLHS=Expand[(eqs/.randomRules[[#]]&)/@Range[randomRules//Length]];
(*Print["listOfEqLHS=",listOfEqLHS];*)
list2=Thread[listOfEqLHS==0];
(*Print["list2=",list2];*)
list2Length=Length[list2];
list3={};
Do[Switch[list2[[l]],
False,solList={};Goto[end];,
True,Continue[];,
_,AppendTo[list3,list2[[l]] ];
];
,{l,1,list2Length}];
(*Print["list3=",list3];*)
sol=MyLinearSolveJ[list3,unknowns];
];

(*Print["sol=",sol];*)
If[list3=!={}&&sol=={},solList={};Goto[end];];
explicitP=explicitP/.sol;
(*Print["explicitP=",explicitP];*)
eqForCoeffs2=Delete[eqForCoeffs2,termFewestPolys];
(*Print["eqForCoeffs2=",eqForCoeffs2];*)
,{i,1,numTerms}];


solutions=Plus@@(explicitP*numMonomialsInS);
(*solutions//Print;*)
survivingVars=Variables[solutions]//Cases[#,_c]&;
nullSpaceSols=(Coefficient[solutions,#]&/@survivingVars)//DeleteCases[#,0]&//DeleteDuplicates;
(*Print["nullSpaceSols=",nullSpaceSols];*)
solList={0,#}&/@nullSpaceSols;
partSol=solutions/._c->0;
If[partSol=!=0,
solList=solList~Join~{{1,partSol}};
];

Label[end];
solList

];


(* ::Input::Initialization:: *)
Options[SolvePLDE]={PLDESymbols->{},PLDEDegBound->0,InsertDenFactor->1,UseObject->{},InitialValues->{},SymbolDegree->0};


(* ::Input::Initialization:: *)
SolvePLDE::notBasis="The selected harmonic sums do not form a basis."
SolvePLDE::notShiftStable="The selected list of harmonic sums is not shift stable."


(* ::Input::Initialization:: *)
Clear[SolvePLDE];
SolvePLDE[equation_Equal,x_[xx__],opts___Rule]:=Module[{vars,userObjects,userDenFacts,userSymbols,userInVal,userSymbDeg,coeffs,shifts,dims,redundantVars,i,myShift,myVars,rhs,extraSymbols,myEquation,apDen,perDen,periodicDen,apDenNoNumPrefactor,degBound,coeffsAndShifts,nums,solutions},
vars={xx};
(* extract the user-supplied objects, such as S[1,N] etc. *)
userObjects=UseObject/.{opts}/.Options[SolvePLDE];
(* extract the user-supplied den factor*)
userDenFacts=InsertDenFactor/.{opts}/.Options[SolvePLDE];
(* parse the symbols, such as eps *)
userSymbols=PLDESymbols/.{opts}/.Options[SolvePLDE];
(* extract the initial values *)
userInVal=InitialValues/.{opts}/.Options[SolvePLDE];
(* extract the symbol degree to be used if there are symbols when matching the initial values *)
userSymbDeg=SymbolDegree/.{opts}/.Options[SolvePLDE];
(* extract the shifts and coefficients *)
coeffsAndShifts=findCoeffShifts[equation,x[xx]];

(* if objects are not basis, abort *)
If[!isBasis[userObjects],Message[SolvePLDE::notBasis];Return[]];
(* if objects are not shift stable, abort *)
If[!isShiftStable[userObjects,vars],Message[SolvePLDE::notShiftStable];Return[]];


(* check if there are redundant variables *)
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
dims=Dimensions[shifts][[2]];
redundantVars={};
For[i=1,i<=dims,i++,
If[Equal@@shifts[[All,i]],
redundantVars={redundantVars,i};
];
];
redundantVars=Flatten[redundantVars];

(*if there are redundant variables, eliminate them *)
If[redundantVars!={},
Print["Notice: field has been extended to include: ",vars[[redundantVars]] ];
rhs=equation[[2]];
myShift=ConstantArray[0,dims];
(myShift[[#]]=-shifts[[1,#]])&/@redundantVars;
coeffs=NN[#,myShift,vars]&/@coeffs;
rhs=NN[rhs,myShift,vars];
shifts=Fold[Drop[#1,None,{#2}]&,shifts,Reverse[redundantVars]];
myVars=Fold[Drop[#1,{#2}]&,vars,Reverse[redundantVars]];
myEquation=(Total[coeffs*(x@@@Transpose[myVars+Transpose[shifts]])]==rhs);
extraSymbols=vars[[#]]&/@redundantVars;
coeffsAndShifts=Transpose[{coeffs,shifts}];
userSymbols=userSymbols~Join~extraSymbols;
,
(* otherwise do nothing *)
myEquation=equation;
myVars=vars;
];

(* calculate the aperiodic den bound*)
apDen=aperiodicDenBound[myEquation,x@@myVars,userSymbols];
perDen=periodicDenBound[myEquation,x@@myVars,userSymbols];
(*cancel numerical factor from the periodic den*)
If[Head[perDen]===Times,
periodicDen=Times@@Select[List@@perDen,!NumericQ[#]&];,
periodicDen=perDen];
(* parse the max degree of the num supplied by the user*)
degBound=PLDEDegBound/.{opts}/.Options[SolvePLDE];
(* calculate the numerators *)
nums=findNum[coeffsAndShifts,myEquation[[2]],(apDen*periodicDen*userDenFacts),myVars,degBound,UseObject->userObjects,PLDESymbols->userSymbols];
(* divide by the denominator *)
solutions={#[[1]],#[[2]]/(apDen*periodicDen*userDenFacts)}&/@nums;

(* if initial values are provided:*)
If[userInVal=!={}&&solutions=!={},
matchInitialValues[solutions,myVars,userInVal,{userSymbols,userSymbDeg}]//Return
,
solutions//Return
];

]/;checkInput[equation,x[xx],opts]


(* ::Input::Initialization:: *)
(* check that objects are a basis of Harmonic sums *)
Clear[isBasis];
isBasis[objects_List]:=Module[{},
If[(objects//Sort)===(objects//HarmonicSums`ReduceToBasis//Sort),Return[True],
Return[False]];
];


(* ::Input::Initialization:: *)
Clear[isShiftStable];
isShiftStable[objects_List,vars_List]:=Module[{shiftsInAllDirections,shiftedObjs},
shiftsInAllDirections=IdentityMatrix[Length@vars];
shiftedObjs=Table[
regularizePoch[NN[objects[[i]],#,vars]&/@shiftsInAllDirections]
,{i,1,Length@objects}];
(*shiftedObjs//Print;*)
If[(objects\[Union](shiftedObjs//Level[#,All]&//Variables//Complement[#,vars]&)//DeleteDuplicates//Sort)===(objects//Level[#,All]&//Variables//Complement[#,vars]&//Sort),
Return[True];,
Return[False];
];
];


(* ::Input::Initialization:: *)
isNotUseless::usage="isNotUseless[p, shifts, {W1, W2, ...)] Given a corner point p of the shift set shifts and the generators W1, W2, ... of the subspace W, this function returns True if there exists no segment joining p to any point in the shift set such that the segment is in W. Hence, p is not useless.";


(* ::Input::Initialization:: *)
Clear[isNotUseless]


(* ::Input::Initialization:: *)
isNotUseless[p_List,shifts_?MatrixQ,W_?MatrixQ]:=Module[{isNotUseless,shiftsNoP,testEdges,matrix,sols,end},
isNotUseless=True;
shiftsNoP=DeleteCases[shifts,p];
(* all possible segments joining p to any other point *)
testEdges=Transpose[p-Transpose[shiftsNoP]];
(* test every segment for belonging to W *)
Do[
matrix=Transpose[W~Join~{testEdges[[i]]}];
sols=NullSpace[matrix];
If[Length[sols]!=0,
isNotUseless=False;
Goto[end];
];
,{i,1,testEdges//Length}
];
Label[end];
isNotUseless
];


(* ::Input::Initialization:: *)
witnessVectorOrthogToSpace::usage="witnessVectorOrthogToSpace[p1,p2,shifts,{w1,w2,...}] finds a witness vector for p1 and p2 orthogonal to {w1,w2,...} if it exists. If not it returns {}.";


(* ::Input::Initialization:: *)
Clear[witnessVectorOrthogToSpace]


(* ::Input::Initialization:: *)
witnessVectorOrthogToSpace[p1_List,p2_List,shifts_?MatrixQ,W_?MatrixQ]:=Module[{dims,sMinusP1,p2MinusS,w,ww,condition1,condition2,condition3,inst,witnessV},
(* the number of variables and directions *)
dims=Dimensions[shifts][[2]];
sMinusP1=Transpose[-p1+Transpose[shifts]];
p2MinusS=Transpose[p2-Transpose[shifts]];
w=Table[ww[i],{i,1,dims}];
(* if all distances are >=0 it's a witness vector*)
condition1=And@@Thread[sMinusP1 . w>=0];
condition2=And@@Thread[p2MinusS . w>=0];
condition3=And@@Thread[W . w==0];
inst=FindInstance[condition1&&condition2&&condition3&&w . w>0,w,Integers];
If[inst!={},
witnessV=(w/.inst)[[1]];
(* Decide if we want to minimize the vector by dividing by gcd of components. WHY does it look unhelpful to do it? *)
(*witnessV/=GCD@@witnessV;*),
witnessV={}];
witnessV
];


(* ::Input::Initialization:: *)
matrixToRules::usage="matrixToRules[m,{n,k,...}] converts the matrix m into a set of rules for the change of variables defined by the matrix."


(* ::Input::Initialization:: *)
matrixToRules::error="Incorrect definition of the change of variables."


(* ::Input::Initialization:: *)
Clear[matrixToRules];


(* ::Input::Initialization:: *)
matrixToRules[mat_?SquareMatrixQ,vars_List]:=Module[{mat2,i},
mat2=mat . vars;
Table[vars[[i]]->mat2[[i]],{i,1,vars//Length}]
]/;If[Length[mat]==Length[vars],True,Message[matrixToRules::error];False];


(* ::Input::Initialization:: *)
Clear[myGramSchmidt];


(* ::Input::Initialization:: *)
myGramSchmidt[w_?MatrixQ]:=Module[{v=ConstantArray[0,Length[w]]},Table[v[[n]]=w[[n]]-Sum[(v[[i]] . w[[n]]/v[[i]] . v[[i]])*v[[i]],{i,1,n-1}],{n,1,Length[w]}];
v]


(* ::Input::Initialization:: *)
Clear[toOrthogonalBasis]


(* ::Input::Initialization:: *)
toOrthogonalBasis[W_?MatrixQ]:=Module[{W1,dens,W2,gcdnums,W3},
W1=myGramSchmidt[W];
dens=LCM@@@(Denominator/@W1);
W2=Times@@{dens,W1};
(* optional
gcdnums=GCD@@@W2;
W3=Divide@@{W2,gcdnums};
*)
W2
]


(* ::Input::Initialization:: *)
spaceIsInOtherSpace::usage="vectorIsInSubspace[{v1,v2,...},{w1,w2,...}] checks if the space spanned by v1,v2,... is contained in the subspace spanned by w1,w2,... ";


(* ::Input::Initialization:: *)
Clear[spaceIsInOtherSpace]


(* ::Input::Initialization:: *)
spaceIsInOtherSpace[V_?MatrixQ,W_?MatrixQ]:=Module[{rank},
rank=MatrixRank[W~Join~V];
Switch[rank,
MatrixRank[W],
Return[True],
_,
Return[False]
]
];


(* ::Input::Initialization:: *)
Clear[factorsWithSpreadInW]


(* ::Input::Initialization:: *)
factorsWithSpreadInW[poly_,W_?MatrixQ,vars_List,symbols_List]:=Module[{factors,factors2,factorsSpW},
factors=FactorList[poly];
(* forget about numerical prefactors *)
factors2=Drop[factors,1];
(* select the pairs {factor,exponent} according if spread(factor,factor) is in W *)
tester[spr_,space_]:=Which[
Length[spr]==0,False,
Length[spr]==1,Message[factorsWithSpreadInW::error];Return[](* because if this happens it means some aperiodic factor is present but they should have been filtered out before*),
Length[spr]==2, spaceIsInOtherSpace[spr[[2]][[2]],space]
];
factorsSpW=Select[factors2,tester[spreadIrr[#[[1]],#[[1]],vars,symbols],W]&];
(* multiply together with their respective exponents to form the factor with spread in W *)
Times@@Apply[Power,factorsSpW,1]
]


(* ::Input::Initialization:: *)
periodicBoundWrtWGivenUsefulPair::Usage="periodicBoundWrtWGivenUsefulPair[p1,p2,v,coeffs,shifts,rhs,W,vars,symbols] Make sure in advance that v, the witness vector, is orthogonal to W !!! "


(* ::Input::Initialization:: *)
Clear[periodicBoundWrtWGivenUsefulPair]


(* ::Input::Initialization:: *)
(* algorithm 1 of second paper *)
periodicBoundWrtWGivenUsefulPair[p1_List,p2_List,v_List,coeffs_List,shifts_?MatrixQ,rhs_,W_?MatrixQ,vars_List,symbols_List]:=Module[{orthogonalBasisW,basisV,allBasisV,Ainverse,A,rules,shifts2,p1B,coeffs2,rhs2,W2,minS1,coeffs3,extraShift,shifts3,p1C,rhs3,k,numberInDen,coeffs4,rhs4,setA,setB,coeffsWithSpreadInW,shiftLargest,j,l,sSet,s,innerV,rMinus,coeffP,Wminus2p,factors,d,dPrime,newSymb,newVars,newP1,newP2,p2B,p2C,shifts4,newv,newW},
orthogonalBasisW=toOrthogonalBasis[W];
basisV=NullSpace[W~Join~{v}];
allBasisV=toOrthogonalBasis[{v}~Join~basisV];
(* Ainverse contains the witness vector as first row, then V, then W by rows*)
Ainverse=allBasisV~Join~W;
A=Inverse[Ainverse];
(* Apply the change of variables *)
rules=matrixToRules[A,vars];
shifts2=(Ainverse . #)&/@shifts;
p1B=Ainverse . p1;
coeffs2=coeffs/.rules;
rhs2=rhs/.rules;
W2=(Ainverse . #)&/@W;
(* apply an extra shift to the equation so that min(s1)=0 *)
minS1=shifts2[[All,1]]//Min;
coeffs3=coeffs2/.(vars[[1]]->vars[[1]]-minS1);
extraShift={-minS1}~Join~ConstantArray[0,(vars//Length)-1];
shifts3=Transpose[extraShift+Transpose[shifts2]];
p1C=p1B+extraShift;
rhs3=rhs2/.(vars[[1]]->vars[[1]]-minS1);
k=shifts3[[All,1]]//Max;
(* clear possible denominators *)
numberInDen=LCM@@((coeffs3//Together//Denominator)~Join~{rhs3//Together//Denominator});
coeffs4=Factor[coeffs3*numberInDen];
rhs4=rhs3*numberInDen;
(* if k=0 move the first varible to the symbols and adjust everything*)
If[k==0,
Print["Alert: entered into untested code"];
newSymb=vars[[1]];
newVars=vars[[2;;]];
newP1=p1C[[2;;]];
p2B=Ainverse . p2;
p2C=p1B+extraShift;
newP2=p2C[[2;;]];
shifts4=shifts3[[All,2;;]];
newv=(Ainverse . v)[[2;;]];
newW=W2[[All,2;;]];
Return[
periodicBoundWrtWGivenUsefulPair[newP1,newP2,newv,coeffs4,shifts4,rhs4,newW,newVars,symbols~Join~{newSymb}]
];
];
(* determine A and B. Only the positions are stored! *)
setA=posMin[shifts3[[All,1]] ];
setB=posMax[shifts3[[All,1]] ];
(* select from the coefficients only the factors with spread contained in W *)
coeffsWithSpreadInW=factorsWithSpreadInW[#,W2,vars,symbols]&/@coeffs4;
(* prepare a shift corresponding to Subscript[N, 1]^-k *)
shiftLargest={-k}~Join~ConstantArray[0,Length[vars]-1];
(* calculate s along 1st direction (eq. 3 of second paper) *)
sSet={};
For[j=1,j<=Length[setA],j++,
For[l=1,l<=Length[setB],l++,
sSet={sSet,
dispersionDirectional[coeffsWithSpreadInW[[setA[[j]]]],NN[coeffsWithSpreadInW[[setB[[l]]]],shiftLargest,vars],vars,symbols,vars[[1]]]};
];
];
s=sSet//Flatten//Max;
innerV=innerVector[p1C,shifts3];
rMinus=findW[p1C,shifts3,innerV,s];
(* the coefficient corresponding to the point p *)
coeffP=coeffsWithSpreadInW[[Position[shifts3,p1C][[1]][[1]] ]];
(* the set Rminus-2p *)
Wminus2p=Transpose[-2*p1C+Transpose[rMinus]];
(* the individual factors*)
factors=NN[coeffP,#,vars]&/@Wminus2p;
d=PolynomialLCM@@factors;
dPrime=d/.matrixToRules[Ainverse,vars];
(*forget about numerical factor*)
dPrime
];


(* ::Input::Initialization:: *)
Clear[periodicDenBound]


(* ::Input::Initialization:: *)
periodicDenBound[equation_Equal,f_[xx__],symbols_List]:=Module[{vars,coeffsAndShifts,coeffs,shifts,rhs,periodicCoeffs,periodicCoeffsAndShifts,corners,coeffsOfCorners,listU,listU2,perBound,whereToLook,unreachableSpaces,spaceAlreadyChecked,i,j,k,p1,p2,u,skipSpace,spaceW,wasChecked,spaceType,wit,existsUsefulPair,existsUsefulPoint,allUnreachables,pB,whereToLook2,result},
vars={xx};
coeffsAndShifts=findCoeffShifts[equation,f@@vars];
coeffs=coeffsAndShifts[[All,1]];
coeffs=Factor/@coeffs;shifts=coeffsAndShifts[[All,2]];
rhs=equation[[2]];
periodicCoeffs=periodicPart[#,vars,symbols]&/@coeffs;
periodicCoeffsAndShifts=Transpose[{periodicCoeffs,shifts}];
(*list the corner points and their coeffs*)
corners=cornerPoints[shifts];
coeffsOfCorners=periodicCoeffs[[Position[shifts,#][[1]][[1]] ]]&/@corners;
(* examine all factors of the coeffs of the corner points and calculate their spreads *)
listU=FactorList/@coeffsOfCorners;
listU2=listU[[All,2;;,1]]//Flatten//DeleteDuplicates;
(* loop over listU2, algorithm2 of second paper *)
perBound={};
whereToLook={};
unreachableSpaces={};
spaceAlreadyChecked={};(*1st column: the space. 2nd column: 0 if W\[Element]U, 1 if W\[Element]O, 2 if no useful point at all *)
Do[
wit={};
u=listU2[[i]];
existsUsefulPair=False;
existsUsefulPoint=False;
If[NumericQ[u],Goto[skipSpace]];
spaceW=spread[u,u,vars,symbols];
If[spaceW=!={},spaceW=spaceW[[1,2,2]];];

(* if the space was already checked,*)
wasChecked=MemberQ[spaceAlreadyChecked[[All,1]],spaceW];
spaceType=If[wasChecked,spaceAlreadyChecked[[Position[spaceAlreadyChecked[[All,1]],spaceW][[1,1]],2]],Null];
Which[
(*if it's empty*)
spaceW==={},
Goto[skipSpace];
,
(* if it is in U, *)
wasChecked&& (spaceType===0 ),
Goto[skipSpace];
,
(* if it is in O, *)
wasChecked&&(spaceType===1),
AppendTo[whereToLook,u];
Goto[skipSpace];
,
(* if it is unreachable,*)
wasChecked&& (spaceType===2) ,
Goto[skipSpace];
];
(*...if not checked, calculate and add to already checked with right flag*)

For[j=1,j<=Length[corners],j++,
For[k=1,k<=Length[corners],k++,
If[j==k,Continue[]];
p1=corners[[j]];
p2=corners[[k]];

wit=witnessVectorOrthogToSpace[p1,p2,shifts,spaceW ];
(*Print["p1=",p1,"p2=",p2,"W=",spaceW,"wit=",wit];*)
(* if the two points are opposite, check if they are both useful *)
If[wit!={},
Which[
(* if useful pair *)
isNotUseless[p1,shifts,spaceW]&&isNotUseless[p2,shifts,spaceW],
existsUsefulPair=True;
perBound={perBound,
periodicBoundWrtWGivenUsefulPair[p1,p2,wit,periodicCoeffs,shifts,rhs,spaceW,vars,symbols]};
,
(*if only p1 is useful,*)
isNotUseless[p1,shifts,spaceW],
existsUsefulPoint=True;
]
];
];
];
If[existsUsefulPair,
AppendTo[spaceAlreadyChecked,{spaceW,0}];
];
If[(!existsUsefulPair)&&existsUsefulPoint,
AppendTo[spaceAlreadyChecked,{spaceW,1}];
whereToLook={whereToLook,u};
 ];
If[(!existsUsefulPair)&&(!existsUsefulPoint),
AppendTo[spaceAlreadyChecked,{spaceW,2}];
AppendTo[unreachableSpaces,spaceW];
];

Label[skipSpace];
,{i,1,listU2//Length}
];
whereToLook2=whereToLook//Flatten//DeleteDuplicates;
If[whereToLook2!={},Print["\[Bullet] Spaces \[Element] O \\ U: Further periodic factors in the denominator may be searched among shifted versions of the following polynomials, possibly raised to some power:",whereToLook2];
];
If[unreachableSpaces!={},
Print["\[Bullet] Polynomials in the denominator of the solution that have spread in some unreachable spaces can not be identified by this program (no useful points).
 Generators of the respective of the unreachable spaces: ",unreachableSpaces];
];
If[(shifts[[1]]//Length)>1,(*in 1D the unreachable spaces don't exist*)
allUnreachables=scanForUnreachableSpaces[shifts,corners];
If[allUnreachables=!={},
Print["\[Bullet] Generators of all unreachable spaces, potentially leaving no trace in the coefficients: ",allUnreachables];
];
];
pB=perBound//Flatten;
result=If[pB!={},
PolynomialLCM@@pB,
1];
result
];


(* ::Input::Initialization:: *)
Clear[innerVectorOrthogToSpace];
innerVectorOrthogToSpace[p_List,shifts_?MatrixQ,W_?MatrixQ]:=Module[{dims,shiftsNoP,w,ww,i,distances,numDistances,condition1,condition2,inst,innerV},
(* the number of variables and directions *)
dims=Dimensions[shifts][[2]];
(* exclude the corner point from the shift set *)
shiftsNoP=DeleteCases[shifts,p];
(* ansatz for the inner vector w *)
w=Table[ww[i],{i,1,dims}];
(* distances from the other points to the plane orthogonal to w passing through p *)
distances=pointPlaneDistance[#,p,w]&/@shiftsNoP;
numDistances=distances//Numerator;
(* if all distances are >0 it's an inner vector*)
condition1=And@@Thread[numDistances>0];
condition2=And@@Thread[W . w==0];
inst=FindInstance[condition1&&condition2,w,Integers];
innerV=If[inst!={},(w/.inst)[[1]],{}];
innerV
];


(* ::Input::Initialization:: *)
Clear[scanForUnreachableSpaces];
scanForUnreachableSpaces[shifts_?MatrixQ,corners_?MatrixQ]:=Module[{edges,i,j,p,inn,unreachables,next},
(* all edges joining two corner points together*)
edges={};
For[i=1,i<=Length[corners],i++,
For[j=1,j<i,j++,
AppendTo[edges,{corners[[i]]-corners[[j]]}];
];
];
edges=edges//DeleteDuplicates;
unreachables=edges;
For[i=1,i<=Length[edges],i++,
For[j=1,j<=Length[corners],j++,
p=corners[[j]];
(*edges[[i]] is the space to be examined*)
inn=innerVectorOrthogToSpace[p,shifts,edges[[i]] ];
If[inn=!={},
unreachables=DeleteCases[unreachables,edges[[i]] ];
(*Print["edge=",edges[[i]],"p1=",p1,"p2=",p2,"inn=",inn];*)
Goto[next];
];
];
Label[next];
];
unreachables[[All,1]]
];


(* ::Input::Initialization:: *)
(* The matrix rulesAndResults must have the rows in this form: {n1\[Rule]v1, n2\[Rule]v2, ... ,r1} with ni\[Rule]vi the evaluations for the variables and ri the result (the moments, for example) *)
matchInitialValues::usage="matchInitialValues[sols,vars,rulesAndResults,prefactor_:1,{symbols,SymbolDegree}]";
matchInitialValues[sols_List,vars_List,rulesAndResults_?MatrixQ,prefactor_:1,{symbols_List,deg_}]:=
Module[{rules,initialValues,partSol,homogSol,ansatz,eqs,c,i,j,monomials,mons,unknowns,sol,res},
Print["Matching initial conditions..."];

initialValues=rulesAndResults[[All,-1]];
rules=rulesAndResults//Drop[#,0,-1]&;

partSol=sols//Cases[#,{1,_}]&;
partSol=If[Length[partSol]=!=0,partSol[[All,2]],0];
homogSol=sols//Cases[#,{0,_}]&;
homogSol=If[Length[homogSol]=!=0,homogSol[[All,2]],{}];
partSol=partSol*prefactor;
homogSol=homogSol*prefactor;

(* monomials in the variables x up to degree d *)
monomials[x_List,d_?IntegerQ]:={1}~Join~(Apply[Times,x^#]&/@Flatten[Table[Permutations/@(PadRight[#,Length[x]]&/@IntegerPartitions[i]),{i,1,d}],2]//DeleteDuplicates);

mons=monomials[symbols,deg];

ansatz=If[Length[symbols]=!=0,
(* if there are symbols, coefficients are rational functions in the symbols up to degree deg. *)
partSol+homogSol . Table[Sum[c[j,i]*mons[[i]],{i,1,mons//Length}]/(Sum[c[j,Length[mons]+i]*mons[[i]],{i,1,(mons//Length)}]),{j,1,homogSol//Length}]
,
(* if there are none, coefficients are (rational) numbers *)
partSol+homogSol . Table[c[i],{i,1,homogSol//Length}]
];
(*Print["ansatz=",ansatz];*)

eqs=Thread[(ansatz/.rules)==initialValues];
(*eqs//Length//Print;*)
(*eqs[[1]]//Print;*)
(*Print["eqs=",eqs];*)
unknowns=Variables[ansatz]//Cases[#,_c]&;

sol=Solve[eqs,unknowns];

If[sol==={},Return[{}];];
res=ansatz/.sol//Flatten//Together;

If[(Variables[res]//Cases[#,_c]&)=!={},
Print["Insufficient number of initial values. Provide more input or reduce symbol degree if applicable."];
Return[{}];
,
Return[res];
];
];


(* ::Input::Initialization:: *)
(* for the epsilon expansion *)
(* as of now, expansion is only around zero *)
Options[SolveExpand]={PLDEExpandIn->{},PLDESymbols->{},PLDEDegBound->0,InsertDenFactor->1,UseObject->{},InitialValues->{},SymbolDegree->0,Prefactor->1};
Clear[SolveExpand];
SolveExpand[equation_Equal,x_[xx__],opts___Rule]:=Module[{vars,userObjects,userDenFacts,userSymbols,userSymbDeg,expParameters,expVariable,expLow,expHigh,userInVal,degBound,prefactor,coeffsAndShifts,coeffs,shifts,lhs,rhs,rhsExp,inValSeries,solution,inValI,i,rhsI,y,newLhs,toRHS,
dims,redundantVars, myShift,myVars,myEquation,extraSymbols,apDen,perDen,periodicDen,den,csI,num,sols,
lhsI,l,skip
},
vars={xx};
(* extract the user-supplied objects, such as S[1,N] etc. *)
userObjects=UseObject/.{opts}/.Options[SolveExpand];
(* extract the user-supplied den factor*)
userDenFacts=InsertDenFactor/.{opts}/.Options[SolveExpand];
(* parse the symbols, such as eps *)
userSymbols=PLDESymbols/.{opts}/.Options[SolveExpand];
(* extract the initial values *)
userInVal=InitialValues/.{opts}/.Options[SolveExpand];
(* parse the max degree of the num supplied by the user*)
degBound=PLDEDegBound/.{opts}/.Options[SolvePLDE];
(* extract the symbol degree to be used if there are symbols when matching the initial values *)
userSymbDeg=SymbolDegree/.{opts}/.Options[SolveExpand];
(* parse expansion parameters *)
expParameters=PLDEExpandIn/.{opts}/.Options[SolveExpand];
expVariable=expParameters[[1]];
expLow=expParameters[[2]];
expHigh=expParameters[[3]];
(* parse prefactor *)
prefactor=Prefactor/.{opts}/.Options[SolveExpand];

coeffsAndShifts=findCoeffShifts[equation,x[xx]];
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
lhs=equation[[1]];
rhs=equation[[2]];
rhsExp=Series[rhs,{expVariable,0,expHigh}]//Normal;
inValSeries=userInVal[[All,-1]]//Series[#,{expVariable,0,expHigh}]&//Normal;
(*Print["inValSeries=",inValSeries//Variables];*)

(* if objects are not basis, abort *)
If[!isBasis[userObjects],Message[SolvePLDE::notBasis];Return[]];
(* if objects are not shift stable, abort *)
If[!isShiftStable[userObjects,vars],Message[SolvePLDE::notShiftStable];Return[]];

(* check if there are redundant variables *)
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
dims=Dimensions[shifts][[2]];
redundantVars={};
For[i=1,i<=dims,i++,
If[Equal@@shifts[[All,i]],
redundantVars={redundantVars,i};
];
];
redundantVars=Flatten[redundantVars];

(*if there are redundant variables, eliminate them *)
extraSymbols={};
If[redundantVars!={},
Print["Notice: field has been extended to include: ",vars[[redundantVars]] ];
rhs=equation[[2]];
myShift=ConstantArray[0,dims];
(myShift[[#]]=-shifts[[1,#]])&/@redundantVars;
coeffs=NN[#,myShift,vars]&/@coeffs;
rhs=NN[rhs,myShift,vars];
shifts=Fold[Drop[#1,None,{#2}]&,shifts,Reverse[redundantVars]];
myVars=Fold[Drop[#1,{#2}]&,vars,Reverse[redundantVars]];
myEquation=(Total[coeffs*(x@@@Transpose[myVars+Transpose[shifts]])]==rhs);
extraSymbols=vars[[#]]&/@redundantVars;
coeffsAndShifts=Transpose[{coeffs,shifts}];
userSymbols=userSymbols~Join~extraSymbols;
,
(* otherwise do nothing *)
myEquation=equation;
myVars=vars;
];

(* calculate the aperiodic den bound*)
apDen=aperiodicDenBound[myEquation,x@@myVars,userSymbols];
perDen=periodicDenBound[myEquation,x@@myVars,userSymbols];
(*cancel numerical factor from the periodic den*)
If[Head[perDen]===Times,
periodicDen=Times@@Select[List@@perDen,!NumericQ[#]&];,
periodicDen=perDen];


den=(apDen*periodicDen*userDenFacts);
(*Print["den=",den];*)
(* calculate the numerators *)
solution={};
(* expand in series *)
rhsI=myEquation[[2]]//Series[#,{expVariable,0,expHigh}]&//Coefficient[#,expVariable,expLow]&;
(*Print["rhsI=",rhsI];*)
(* set eps\[Rule]0 *)
csI=Transpose[{coeffs/.expVariable->0,shifts}];
(*Print["csI=",csI];*)

For[i=expLow,i<=expHigh,i++,

(*Print["i=",i];*)
y={};

(*Print["den=",den];*)
num=findNum[csI,rhsI,den,myVars,degBound,UseObject->userObjects,PLDESymbols->userSymbols];
(*Print["num=",num];*)
inValI=MapThread[Append,{userInVal[[All,1;;Length[userInVal[[1]]]-1]],inValSeries//Coefficient[#,expVariable,i]&}];
(*inValI[[1]]//Print;*)
(*inValI//Print;*)
sols={#[[1]],#[[2]]/den}&/@num;
sols=sols//regularizePoch//DeleteDuplicates;
(*Print["sols=",sols];*)
If[sols=!={},
y=matchInitialValues[sols,myVars,inValI,{extraSymbols,userSymbDeg}];(* do I need eps here?? *)
];
(*Print["y=",y*expVariable^i];*)
If[y==={},Print["No solution"];Return[];];
AppendTo[solution,y*expVariable^i];
solution=Total@solution;
(*Print["solution=",solution];*)
y=y[[1]];
(*Print["y=",y*expVariable^i];*)
(* plug back solution, move to RHS the terms with 1/eps^i*)

newLhs=Coefficient[
Plus@@(coeffs*Table[NN[solution[[1]],shifts[[l]],myVars]+expVariable^(i+1)*x@@NN[myVars,shifts[[l]],myVars],{l,1,Length@shifts}])
,expVariable,i+1];
newLhs=Apart[newLhs,eps];
(*Print["newLhs=",newLhs];*)
(*(*toRHS=Coefficient[newLhs,expVariable,i]//regularizePoch;*)*)
toRHS=newLhs/.x[__]->0//regularizePoch//Apart[#,expVariable]&//Apart[#,myVars[[1]] ]&;
(*Print["toRHS=",toRHS];*)
rhsI=Expand[Coefficient[rhsI,expVariable,i]-toRHS,expVariable]//regularizePoch;
(*Print["rhsI=",rhsI];*)
lhsI=newLhs-toRHS//regularizePoch//Apart[#,expVariable]&//Collect[#,_x,Factor]&;
(*Print["lhsI=",lhsI];*)
If[lhsI==0&&rhsI==0,Goto[skip];];
csI=findCoeffShifts[lhsI==0,x@@myVars];
Label[skip];
(*csI//Print;*)
];
solution
]/;checkInput[equation,x[xx],opts];


(* ::Input::Initialization:: *)
Clear[regularizePoch];
regularizePoch[exp_]:=exp/.Pochhammer[a_,n_+k_?IntegerQ]->Pochhammer[a,n]*Pochhammer[a+n,k];
Clear[expandHypergPref];
expandHypergPref[equation_Equal,x_[xx__],hypPrefactor_]:=Module[{lhs,rhs,coeffsAndShifts,coeffs,shifts,vars,lhs2,l,lhs2tog,lhsDen,newEq},
lhs=equation[[1]];
rhs=equation[[2]];
coeffsAndShifts=findCoeffShifts[equation,x[xx]];
coeffs=coeffsAndShifts[[All,1]];
shifts=coeffsAndShifts[[All,2]];
vars={xx};

lhs2=Plus@@(coeffs*Table[NN[hypPrefactor,shifts[[l]],vars]*x@@NN[vars,shifts[[l]],vars],{l,1,Length@shifts}]);

lhs2=lhs2/hypPrefactor//Collect[#,{_x},Expand]&//regularizePoch;

lhs2tog=lhs2//Together;
lhsDen=lhs2tog//Denominator;
newEq=(lhs2tog//Numerator)==rhs*lhsDen;
newEq//Collect[#,_x]&
];


(* ::Input::Initialization:: *)
 End[]; (*End of the private package*)


(* ::Input::Initialization:: *)
 EndPackage[];


==> anc/cases.m <==
(* ::Package:: *)

(* Version 2021-11-26 *)


funcF1[m_,n_]:=(Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],m]Pochhammer[\[Beta]1,n])/(m! n! Pochhammer[\[Gamma],m+n])
funcF2[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],m]Pochhammer[\[Beta]1,n]/(m!n!Pochhammer[\[Gamma],m]Pochhammer[\[Gamma]1,n])
funcF3[m_,n_]:=Pochhammer[\[Alpha],m]Pochhammer[\[Alpha]1,n]Pochhammer[\[Beta],m]Pochhammer[\[Beta]1,n]/(Pochhammer[\[Gamma],m+n]n!m!)
funcF4[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],m+n]/(m!n!Pochhammer[\[Gamma],m]Pochhammer[\[Gamma]1,n])
funcG1[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Beta],n-m]Pochhammer[\[Beta]1,m-n]/(m!n!)
funcG2[m_,n_]:=Pochhammer[\[Alpha],m]Pochhammer[\[Alpha]1,n]Pochhammer[\[Beta],n-m]Pochhammer[\[Beta]1,m-n]/(m!n!)
funcG3[m_,n_]:=Pochhammer[\[Alpha],2n-m]Pochhammer[\[Alpha]1,2m-n]/(m!n!)
funcH1[m_,n_]:=Pochhammer[\[Alpha],m-n]Pochhammer[\[Beta],m+n]Pochhammer[\[Gamma],n]/(Pochhammer[\[Delta],m]m!n!)
funcH2[m_,n_]:=Pochhammer[\[Alpha],m-n]Pochhammer[\[Beta],m]Pochhammer[\[Gamma],n]Pochhammer[\[Delta],n]/(m!n!Pochhammer[\[Epsilon],m])
funcH3[m_,n_]:=Pochhammer[\[Alpha],2m+n]Pochhammer[\[Beta],n]/(m!n!Pochhammer[\[Gamma],m+n])
funcH4[m_,n_]:=Pochhammer[\[Alpha],2m+n]Pochhammer[\[Beta],n]/(Pochhammer[\[Gamma],m]Pochhammer[\[Delta],n]m!n!)
funcH5[m_,n_]:=Pochhammer[\[Alpha],2m+n]Pochhammer[\[Beta],n-m]/(Pochhammer[\[Gamma],n]m!n!)
funcH6[m_,n_]:=Pochhammer[\[Alpha],2m-n]Pochhammer[\[Beta],n-m]Pochhammer[\[Gamma],n]/(m!n!)
funcH7[m_,n_]:=Pochhammer[\[Alpha],2m-n]Pochhammer[\[Beta],n]Pochhammer[\[Gamma],n]/(Pochhammer[\[Delta],m]m!n!)


funcS1[m_,n_]:=Pochhammer[\[Alpha],m+n]Pochhammer[\[Alpha]1,m+n]Pochhammer[\[Beta],m]/(Pochhammer[\[Gamma],m+n]Pochhammer[\[Delta],m]m!n!)


funcS2[m_,n_]:=Pochhammer[\[Alpha],m-n]Pochhammer[\[Alpha]1,m-n]Pochhammer[\[Beta],n]Pochhammer[\[Beta]1,m]/(Pochhammer[\[Gamma],m-n]m!n!)


func1b[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b1,m-n]Pochhammer[b2,m-p]/(Pochhammer[c,m]m!n!p!);
func1c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]/(Pochhammer[c,m]m!n!p!);
func1d[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,p-m]/(m!n!p!);
func1e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,n-m]/(m!n!p!);
func2b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[a5,p]Pochhammer[b,m-p]/(Pochhammer[c,m+n]m!n!p!);
func2c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[a5,p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func2d[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b1,p-m-n]Pochhammer[b2,m-p]/(m!n!p!);
func3a[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[a5,p]Pochhammer[a6,p]/(Pochhammer[c,m+n+p]m!n!p!);
func4b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func4c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func4d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func4e[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]/(Pochhammer[c,m]m!n!p!);
func4f[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func4g[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,m-p]Pochhammer[b2,n-m]/(Pochhammer[c,n]m!n!p!);
func4h[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func4i[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,p-m]Pochhammer[b2,m-n]/(Pochhammer[c,p]m!n!p!);
func4j[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b1,p-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func4k[m_,n_,p_]:=Pochhammer[a1,p]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]Pochhammer[b3,n-m]/(m!n!p!);func4l[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]Pochhammer[b3,p-m]/(m!n!p!);
func4m[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func4n[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func4o[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[b1,n-p]Pochhammer[b2,p-n]Pochhammer[b3,p-m]/(m!n!p!);func4p[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,p-m]/(m!n!p!);
func5b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func5c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,n-p]/(Pochhammer[c,m+n]m!n!p!);
func5d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func5e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func5f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[b1,n-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func6a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[a5,p]/(Pochhammer[c1,m]Pochhammer[c2,n+p]m!n!p!);
func6b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,m-n-p]/(Pochhammer[c,m]m!n!p!);
func6c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[a4,p]Pochhammer[b,n-m]/(Pochhammer[c,n+p]m!n!p!);
func6d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func6e[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b1,n-m]Pochhammer[b2,m-n-p]/(m!n!p!);
func6f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b1,p-m]Pochhammer[b2,m-n-p]/(m!n!p!);func7a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]Pochhammer[a5,p]/(Pochhammer[c,m+n+p]m!n!p!);
func8b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func8c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[a3,p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func8d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func8e[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[b1,p-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func8f[m_,n_,p_]:=Pochhammer[a,m+n]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);func9a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[a3,p]Pochhammer[a4,p]/(Pochhammer[c1,m]Pochhammer[c2,n+p]m!n!p!);
func9b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[a3,p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func10a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func10b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func10c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func10d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func10e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,n+p-m]/(Pochhammer[c,n]m!n!p!);
func10f[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func10g[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]/(Pochhammer[c,m]m!n!p!);
func10h[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[b1,m-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func10i[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[b1,m-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func10j[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,m+n-p]Pochhammer[b2,n+p-m]Pochhammer[b3,m-n]/(m!n!p!);
func10k[m_,n_,p_]:=Pochhammer[a,n+p]Pochhammer[b1,m+n-p]Pochhammer[b2,m-n]Pochhammer[b3,p-m]/(m!n!p!);
func10l[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[b1,m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func11a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func11b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[a3,p]Pochhammer[b,m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func11c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-p]/(Pochhammer[c,m+n]m!n!p!);func11d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func11e[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func11f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[b1,p-m-n]Pochhammer[b2,m-p]/(m!n!p!);
func12a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);
func12b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]Pochhammer[b,m-n]/(Pochhammer[c,m+p]m!n!p!);
func13a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,m]Pochhammer[a4,p]/(Pochhammer[c,m+n+p]m!n!p!);
func14a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p+m]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func14b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m+p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func14c[m_,n_,p_]:=Pochhammer[a,m+p]Pochhammer[b1,m+n-p]Pochhammer[b2,n+p-m]/(Pochhammer[c,n]m!n!p!);
func14d[m_,n_,p_]:=Pochhammer[b1,m+n]Pochhammer[b2,n+p]Pochhammer[b3,m]/(m!n!p!);
func15a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p+m]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func15b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,m+p]Pochhammer[b,m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func16a[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n+p]Pochhammer[a3,p+m]/(Pochhammer[c,m+n+p]m!n!p!);
func17a[m_,n_,p_]:=Pochhammer[a0,m+n+p]Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func17b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,m-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func17c[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,p]Pochhammer[b1,m-n]Pochhammer[b2,n-m]/(Pochhammer[c,p]m!n!p!);
func17d[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]/(Pochhammer[c,m]m!n!p!);
func17e[m_,n_,p_]:=Pochhammer[a,m+n+p]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,p-m]/(m!n!p!);
func18a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func18b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,m-p]/(Pochhammer[c,m+n]m!n!p!);
func18c[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func18d[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,n]Pochhammer[b1,m-p]Pochhammer[b2,p-m-n]/(m!n!p!);
func19a[m_,n_,p_]:=Pochhammer[a0,m+n+p]Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c,m+n+p]m!n!p!);
func20a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func20b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,p]Pochhammer[b,m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func20c[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func20d[m_,n_,p_]:=Pochhammer[a,m+n+p]Pochhammer[b1,m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func21a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n+p]m!n!p!);
func21b[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func22a[m_,n_,p_]:=Pochhammer[a1,m+n+p]Pochhammer[a2,m+n+p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func23b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[b1,m-n]Pochhammer[b2,2p-m]/(Pochhammer[c,p]m!n!p!);
func23c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b1,n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);
func23d[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,n]Pochhammer[b1,m-n]Pochhammer[b2,m-p]Pochhammer[b3,2p-m]/(m!n!p!);
func23e[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,m-n]Pochhammer[b2,n-p]Pochhammer[b3,2p-m]/(m!n!p!);
func24b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[b,2p-m-n]/(Pochhammer[c,p]m!n!p!);
func24c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[b1,m-p]Pochhammer[b,2p-m-n]/(m!n!p!);
func25b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[a4,n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);
func25c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[a3,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n-p]/(m!n!p!);
func26b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,2p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func26c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m+n-p]/(Pochhammer[c,n]m!n!p!);
func26d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-p]/(Pochhammer[c,n]m!n!p!);
func26e[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[b1,2p-m]Pochhammer[b2,n-p]/(Pochhammer[c,n]m!n!p!);
func26f[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n]/(Pochhammer[c,p]m!n!p!);
func26g[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n]Pochhammer[b3,m+n-p]/(m!n!p!);
func26h[m_,n_,p_]:=Pochhammer[a,m+n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n]Pochhammer[b3,n-p]/(m!n!p!);
func27b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,2p-m-n]/(Pochhammer[c,p]m!n!p!);
func27c[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,n]Pochhammer[b1,2p-m-n]Pochhammer[b2,m+n-p]/(m!n!p!);
func27d[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m-n]Pochhammer[b2,m-p]/(m!n!p!);
func28b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m]Pochhammer[a3,n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);
func28c[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,n]Pochhammer[b1,2p-m]Pochhammer[b2,m-n-p]/(m!n!p!);
func29b[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,2m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func29c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func29d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func29e[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func29f[m_,n_,p_]:=Pochhammer[a1,p]Pochhammer[a2,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,n-m]/(Pochhammer[c,n]m!n!p!);
func29g[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func29h[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func29i[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func29j[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func29k[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func29l[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b1,p-n]Pochhammer[b2,p-m]/(Pochhammer[c,p]m!n!p!);
func29m[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,n-m]Pochhammer[b3,p-n]/(m!n!p!);
func29n[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func29o[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func30b[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,2m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func30c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-p]/(Pochhammer[c,m+n]m!n!p!);
func30d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func30e[m_,n_,p_]:=Pochhammer[a1,n]Pochhammer[a2,p]Pochhammer[b1,p-m-n]Pochhammer[b2,2m+n-p]/(m!n!p!);
func30f[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,p-m-n]Pochhammer[b2,n-p]/(m!n!p!);
func31a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);
func31b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-n]/(Pochhammer[c,m+p]m!n!p!);
func31c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-m-p]/(Pochhammer[c,n]m!n!p!);
func31d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b1,n-m-p]Pochhammer[b2,p-n]/(m!n!p!);
func32a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[a4,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);
func32b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[a3,p]Pochhammer[b,n-m]/(Pochhammer[c,n+p]m!n!p!);
func32c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);
func33a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[a3,p]Pochhammer[b,p]/(Pochhammer[c,m+n+p]m!n!p!);
func34b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[b,2p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func34c[m_,n_,p_]:=Pochhammer[a,m+n]Pochhammer[b1,2p-m]Pochhammer[b,m+n-p]/(Pochhammer[c,n]m!n!p!);
func35b[m_,n_,p_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);
func36a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func36b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,p]Pochhammer[b,2m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func36c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b,n+p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func36d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func36e[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);
func36f[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,2m+n-p]Pochhammer[b2,n+p-m]/(Pochhammer[c,n]m!n!p!);
func36g[m_,n_,p_]:=Pochhammer[a,n+p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func36h[m_,n_,p_]:=Pochhammer[a,n+p]Pochhammer[b1,2m+n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func36i[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,n+p-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);
func36j[m_,n_,p_]:=Pochhammer[b1,2m+n-p]Pochhammer[b2,n+p-m]Pochhammer[b3,p-n]/(m!n!p!);
func37a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func37b[m_,n_,p_]:=Pochhammer[a1,n+p]Pochhammer[a2,p]Pochhammer[b,2m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func37c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func37d[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func38a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);
func38b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-n]/(Pochhammer[c,m+p]m!n!p!);
func39a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);func39b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,p]Pochhammer[b,n+p-m]/(Pochhammer[c,n+p]m!n!p!);
func39c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);func40a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+p]Pochhammer[a3,p]/(Pochhammer[c,m+n+p]m!n!p!);func41a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func41b[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func41c[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func41d[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b1,n-m]Pochhammer[b2,p-n]/(Pochhammer[c,p]m!n!p!);func41e[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b1,n-p]Pochhammer[b2,p-n]/(Pochhammer[c,m]m!n!p!);
func42a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);
func42b[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-p]/(Pochhammer[c,m+n]m!n!p!);
func42c[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[b,p-m-n]/(Pochhammer[c,p]m!n!p!);
func42d[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b1,p-m-n]Pochhammer[b2,n-p]/(m!n!p!);
func43a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);
func43b[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,p]Pochhammer[b,n-m]/(Pochhammer[c,n+p]m!n!p!);func44a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n]Pochhammer[a3,p]/(Pochhammer[c,m+n+p]m!n!p!);func45a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n+p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);func45b[m_,n_,p_]:=Pochhammer[a,2m+n+p]Pochhammer[b,n+p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func46a[m_,n_,p_]:=Pochhammer[a1,2m+n+p]Pochhammer[a2,n+p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);func47b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[b1,2n-m]Pochhammer[b2,2p-n]/(Pochhammer[c,p]m!n!p!);
func47c[m_,n_,p_]:=Pochhammer[a,m]Pochhammer[b1,2n-m]Pochhammer[b2,2p-n]Pochhammer[b3,m-p]/(m!n!p!);
func48b[m_,n_,p_]:=Pochhammer[a1,m]Pochhammer[a2,m]Pochhammer[b1,2n-p]Pochhammer[b2,2p-m-n]/(m!n!p!);
func49b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func49c[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-n]/(Pochhammer[c1,m]Pochhammer[c2,p]m!n!p!);func49d[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);
func49e[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);func49f[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-n]/(Pochhammer[c,m]m!n!p!);func49g[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-n]Pochhammer[b2,n-m]/(Pochhammer[c,p]m!n!p!);func49h[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-n]Pochhammer[b2,n-p]/(Pochhammer[c,m]m!n!p!);func49i[m_,n_,p_]:=Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-n]Pochhammer[b3,n-m]/(m!n!p!);func50b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-m-n]/(Pochhammer[c,p]m!n!p!);
func50c[m_,n_,p_]:=Pochhammer[a,n]Pochhammer[b1,2m+n-p]Pochhammer[b2,2p-m-n]/(m!n!p!);
func50d[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-m-n]Pochhammer[b2,n-p]/(m!n!p!);func51b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-n]/(Pochhammer[c,m+p]m!n!p!);func51c[m_,n_,p_]:=Pochhammer[a,2m+n]Pochhammer[b1,2p-n]Pochhammer[b2,n-m-p]/(m!n!p!);func52b[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n]Pochhammer[b,2p-m]/(Pochhammer[c,n+p]m!n!p!);func53b[m_,n_,p_]:=Pochhammer[a1,p]Pochhammer[a2,p]Pochhammer[b,2m+2n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func53c[m_,n_,p_]:=Pochhammer[a,p]Pochhammer[b1,2m+2n-p]Pochhammer[b2,p-m]/(Pochhammer[c,n]m!n!p!);
func53d[m_,n_,p_]:=Pochhammer[b1,2m+2n-p]Pochhammer[b2,p-m]Pochhammer[b3,p-n]/(m!n!p!);
func54a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func54b[m_,n_,p_]:=Pochhammer[a,n+2p]Pochhammer[b,2m+n-p]/(Pochhammer[c1,m]Pochhammer[c2,n]m!n!p!);
func54c[m_,n_,p_]:=Pochhammer[b1,2m+n-p]Pochhammer[b2,n+2p-m]/(Pochhammer[c,n]m!n!p!);
func55a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c1,m+n]Pochhammer[c2,p]m!n!p!);func55b[m_,n_,p_]:=Pochhammer[a,n+2p]Pochhammer[b,2m+n-p]/(Pochhammer[c,m+n]m!n!p!);
func56a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c1,m+p]Pochhammer[c2,n]m!n!p!);func57a[m_,n_,p_]:=Pochhammer[a1,2m+n]Pochhammer[a2,n+2p]/(Pochhammer[c,m+n+p]m!n!p!);func58a[m_,n_,p_]:=Pochhammer[a1,2m+2n+p]Pochhammer[a2,p]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!);
func58b[m_,n_,p_]:=Pochhammer[a,2m+2n+p]Pochhammer[b,p-m]/(Pochhammer[c1,n]Pochhammer[c2,p]m!n!p!);
func59a[m_,n_,p_]:=Pochhammer[a1,2m+2n+p]Pochhammer[a2,p]/(Pochhammer[c1,n+p]Pochhammer[c2,m]m!n!p!);
func59b[m_,n_,p_]:=Pochhammer[a,2m+2n+p]Pochhammer[b,p-m]/(Pochhammer[c,n+p]m!n!p!);func60b[m_,n_,p_]:=Pochhammer[b1,2m+-n]Pochhammer[b2,2n-p]Pochhammer[b3,2p-m]/(m!n!p!);
func61b[m_,n_,p_]:=Pochhammer[b1,2m+2n-p]Pochhammer[b2,2p-m]/(Pochhammer[c,n]m!n!p!);


funcK1[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n+p]Pochhammer[b2,q]/(Pochhammer[c1,m+q]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!q!)
funcK2[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n+p]Pochhammer[b2,q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]Pochhammer[c4,q]m!n!p!q!)
funcK3[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p+q]/(Pochhammer[c1,m+q]Pochhammer[c2,n+p]m!n!p!q!)
funcK4[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p+q]/(Pochhammer[c1,m+q]Pochhammer[c2,n]Pochhammer[c3,p]m!n!p!q!)
funcK5[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p+q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]Pochhammer[c4,q]m!n!p!q!)
funcK6[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m]Pochhammer[c2,n+p+q]m!n!p!q!)
funcK7[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m+p]Pochhammer[c2,n+q]m!n!p!q!)
funcK8[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m+p]Pochhammer[c2,n]Pochhammer[c3,q]m!n!p!q!)
funcK9[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p+q]m!n!p!q!)
funcK10[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m+n]Pochhammer[b2,p]Pochhammer[b3,q]/(Pochhammer[c1,m]Pochhammer[c2,n]Pochhammer[c3,p]Pochhammer[c4,q]m!n!p!q!)
funcK11[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n+p]Pochhammer[c2,q]m!n!p!q!)
funcK12[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n]Pochhammer[c2,p+q]m!n!p!q!)
funcK13[m_,n_,p_,q_]:=Pochhammer[a,m+n+p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n]Pochhammer[c2,p]Pochhammer[c3,q]m!n!p!q!)
funcK14[m_,n_,p_,q_]:=Pochhammer[a,m+n+p]Pochhammer[b1,q]Pochhammer[b2,m+q]Pochhammer[b3,n]Pochhammer[b4,p]/(Pochhammer[c,m+n+p+q]m!n!p!q!)
funcK15[m_,n_,p_,q_]:=Pochhammer[a,m+n+p]Pochhammer[b1,q]Pochhammer[b2,m]Pochhammer[b3,n]Pochhammer[b4,p]Pochhammer[b5,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK16[m_,n_,p_,q_]:=Pochhammer[a1,m+n]Pochhammer[a2,m+p]Pochhammer[a3,n+q]Pochhammer[a4,p+q]/(Pochhammer[c,m+n+p+q]m!n!p!q!)
funcK17[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m+p]Pochhammer[b2,n+p]Pochhammer[b3,q]Pochhammer[b4,q]/(Pochhammer[c,m+n+p+q]m!n!p!q!)
funcK18[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m+q]Pochhammer[b2,n+p]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK19[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m+p]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]Pochhammer[b5,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK20[m_,n_,p_,q_]:=Pochhammer[a1,m+n]Pochhammer[a2,p+q]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)
funcK21[m_,n_,p_,q_]:=Pochhammer[a,m+n]Pochhammer[b1,m]Pochhammer[b2,n]Pochhammer[b3,p]Pochhammer[b4,q]Pochhammer[b5,p]Pochhammer[b6,q]/(Pochhammer[c1,m+n+p+q]m!n!p!q!)


==> anc/converg.m <==
(* ::Package:: *)

(* Version 2021-11-18 *)


findCond3[func_,{x_,y_,z_}]:=convergenceCond3[func]/.r->Abs[x]/.s->Abs[y]/.t->Abs[z]


convergenceCond3=Association[
f1b->s<1&&t<1&&r<Min[1,(1-s)/s,(1-t)/t,(1-s)(1-t)/(s t)],
f1c->r<1&&s<1/(1+r)&&t<1/(1+s+r s),
f1d->t(1+s)<1&&r(1+t)<1&&s(1+r)<1,
f1e->r<1&&s<1&&t<1/(1+s),
f2b->r<1&&s<1&&t<1/(1+r),
f2c->r<1&&Max[r,s]<1/(1+t),
f2d->r<1&&t<1&&s<1/(1+t),
f3a->r<1&&s<1&&t<1,
f4b->r+s<1&&t<1/(1+r+s),
f4c->r+s<1&&t<(1-s)/(1-s+r),
f4d->s<1&&t<1&&r<(1-s)/(1+t),
f4e->r<1&&s+2Sqrt[r*s]<1&&t<Min[1/(1+r),1/(1+s+2Sqrt[r*s])],
f4f->r+s<1&&t<1/(1+r),
f4g->r<1&&t<1/(1+r)&&Sqrt[s]<Min[1,(1-r)/(2Sqrt[r]),1/2*Sqrt[(1-t)/(r*t)]-1/2*Sqrt[r*t/(1-t)]],
f4h->r+s<1&&t<1,
f4i->t<1&&r<1/(1+t)&&Sqrt[s]<Sqrt[1+r+r*t]-Sqrt[r+r*t],
f4j->r+s<1&&Sqrt[t]<Min[1,Sqrt[(1-s)/s],Sqrt[(1-r)/r],(1-r-s)/(2Sqrt[r*s])],
f4k->r+s<1&&t<1/(1+r+s),
f4l->s<1&&t<1/(1+s)&&r<Min[1,(1-s)^2/(4*s),(1-t-s*t)/(s*t^2)],
f4m->r+s<1&&t<Min[1,(1-r-s)/(r*s)],
f4n->t<1&&s<1/(1+t)&&t<Min[1-s,(1-t)/t,(1-s-s*t)^2/(4*s*t)],
f4o->s<1&&t<1&&r<(1-s)/(1+t),
f4p->t<1&&r<1/(1+t)&&s<Min[(Sqrt[1+r]-Sqrt[r])^2,(1+t)(1-r-r*t)/t,(1-t)(1-r+r*t)/t],
f5b->r<1&&s<1&&t<1/(1+Max[r,s]),
f5c->r<1&&s<1&&t<1/(1+s),
f5d->t<1&&Max[r,s]<1/(1+t),
f5e->r<1&&s<1&&t<1,
f5f->t<1&&r<1/(1+t)&&s<Min[1,(1-r-r*t)/t],
f6a->r+s<1&&t<1,
f6b->s<1&&t<1&&r<Min[1,(1-s)^2/(4*s),(1-t)/t],
f6c->s<1&&r+2Sqrt[r*s]<1&&t<1,
f6d->t<1&&r<1/(1+t)&&s<1-r,
f6e->r+s<1&&t<(1+2*s+Sqrt[1-4r*s])/(2(1+r+s)),
f6f->r<1&&s+2Sqrt[r*s]<1&&t<Min[1,(1-s+Sqrt[(1-s)^2-4*r*s])/(2*r)],
f7a->r<1&&s<1&&t<1,
f8b->Sqrt[r]+Sqrt[s]<1&&t<1/(1+(Sqrt[r]+Sqrt[s])^2),
f8c->t<1&&Sqrt[s]+Sqrt[r+r*t]<1,
f8d->s<1&&t<1/(1+s)&&r<Min[(1-Sqrt[s])^2,(1-t-s*t)/(t(1-t))],
f8e->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f8f->Sqrt[r]+Sqrt[s]<1&&t<Min[1,((1-r-s)^2-4 r s)/(4 r s)],
f9a->Sqrt[r]+Sqrt[s]<1&&t<1,
f9b->Sqrt[r]+Sqrt[s]<1&&t<Min[1,(1-r-s+Sqrt[(1-r-s)^2-4 r s])/(2 r)],
f10a->r<1&&t<1&&s<(1-r)(1-t),
f10b->s<1&&t+2Sqrt[s t]<1&&r<Min[1-s,(1-t-2Sqrt[s t])/t],
f10c->r<1&&t<1/(1+r)&&s<Min[1-r,(Sqrt[1-t]-Sqrt[r t])^2],
f10d->r<1&&t<1&&Sqrt[s]<Sqrt[1-t](Sqrt[1+r]-Sqrt[r]),
f10e->r<1&&t<1&&s<Min[1,(1-r)^2/(4r),(1-t)^2/(4t)],
f10f->r+s<1&&t<Min[(Sqrt[1+s]-Sqrt[s])^2,(1-r-s)/(r(1-r))],
f10g->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f10h->r<1&&t<1&&s<(1-r)(1-t),
f10i->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f10j->s<1&&t+2Sqrt[s*t]<1&&r<Min[1-s,((1-t)^2-4*s*t)/(4 s t^2)],
f10k->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f10l->s+t<1&&r<(Sqrt[1-4s t]-Abs[1-2t])/(2t),
f11a->r<1&&s+t<1,
f11b->s<1&&t+2Sqrt[s t]<1&&r<Min[1,(1-t+Sqrt[(1-t)^2-4s t])/(2t)],
f11c->r<1&&s<1&&t<(1-s)/(1+r),
f11d->t<1&&s+2Sqrt[s*t]<1&&r<(1+s+Sqrt[(1-s)^2-4s t])/(2(1+t)),
f11e->r<1&&s+t<1,
f11f->t<1&&s+2Sqrt[s t]<1&&r<Min[1,(1+s-2Sqrt[s+s*t])/t],
f12a->r+s<1&&s+t<1,
f12b->r<1&&s+2Sqrt[r*s]<1&&t<(1-s+2r+Sqrt[(1-s)^2-4r s])/(2(1+r)),
f13a->r<1&&s<1&&t<1,
f14a->r+s+t+2Sqrt[r s t]<1,
f14b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f14c->r+s<1&&s<Min[1,(1-r-t)^2/(2(r+t-4r*t+Abs[r-t]Sqrt[1-4r*t]))],
f14d->r+s+t-4r*s*t<1,
f15a->r<1&&s<1&&t<(1-r)(1-s),
f15b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f16a->r<1&&s<1&&t<1&&r+s+t-2Sqrt[(1-r)(1-s)(1-t)]<2,
f17a->r+s+t<1,
f17b->r+t<1&&Sqrt[s]<Sqrt[1+r-t]-Sqrt[r],
f17c->r+s+t<1,
f17d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f17e->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f18a->r+t<1&&s+t<1,
f18b->r<1&&t+2Sqrt[r t]<1&&s<1/2(1-t)+1/2Sqrt[(1-t)^2-4r*t],
f18c->r<1&&s<1&&t<Min[1,(1-Max[r,s])^2/(4Max[r,s])],
f18d->t<1&&s+2Sqrt[s t]<1&&r<Min[1-s,((1-s)^2-4s t)/(4t)],
f19a->r<1&&s<1&&t<1,
f20a->(Sqrt[r]+Sqrt[s])^2+t<1,
f20b->t<1&&Sqrt[r]+Sqrt[s]<Min[1,(1-t)/(2Sqrt[t])],
f20c->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f20d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f21a->Sqrt[r]+Sqrt[s]<1&&t<1/2(1+s-r+Sqrt[(1+s-r)^2-4s]),
f21b->t<1&&r+2Sqrt[r t]<1&&s<1+r<2Sqrt[r+r t],
f22a->Sqrt[r]+Sqrt[s]+Sqrt[t]<1,
f23b->t<1/4&&r<1/(1+2Sqrt[t])&&s<1/(1+r+2r Sqrt[t]),
f23c->s<1&&t<1/(4(1+s))&&r<1/(1+2Sqrt[t+s t]),
f23d->r<1&&s<1/(1+r)&&t<Min[1/4,(1-r)/(r^2),(1-s)(1-s-r s)/(r^2s^2)],
f23e->r<1&&s<1/(1+r)&&t<Min[1/(4(1+s)),(1-r)^2/(4r^2),(1-s-r s)/(r^2s^2)],
f24b->t<1/4&&Max[r,s]<1/(1+2Sqrt[t]),
f24c->t<1/4&&r<(Sqrt[1+4t]-1)/(2t),
f25b->s<1&&t<1/4&&r<1/(1+2Sqrt[t]),
f25c->r<1&&s<1/1+r&&t<Min[1/4,(1-r)/r^2,(1-s-r s)/(r^2s)],
f26b->s<1&&t<1/4&&r<(1-s)/(1+2Sqrt[t]),
f26c->r+s<1&&t<Min[1/(4(1+s)),(1-r-s)/r^2],
f26d->s<1&&t<1/4&&r<(1-s)(Sqrt[1+4t]-1)/(2t),
f26e->t<1/4&&r<1/(1+2Sqrt[t])&&s<Min[(1-4t)/(4t),(1-r)*\[CapitalPsi]1[r^2t/(1-r)^2],(1-r)*\[CapitalPsi]2[r^2t/(1-r)^2]],
f26f->t<1/4&&r<1/(1+2Sqrt[t])&&s<Sqrt[1+r(1+2Sqrt[t])]-Sqrt[r(1+2Sqrt[t])],
f26g->r<1&&s+2Sqrt[r s]<1&&t<Min[(1-r)/r^2,1/(1+s)*\[CapitalPhi]1[r s/(1+s)^2],1/(1-s)*\[CapitalPhi]2[r s/(1-s)^2]],
f26h->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f27b->t<1/4&&Max[r,s]<1/(1+2Sqrt[t]),
f27c->r<1&&s<1&&t<Min[1/4,(1-Max[r,s])/(Max[r,s])^2],
f27d->t<1/4&&s<1/(1+2Sqrt[t])&&r<Min[(Sqrt[1+4t]-1)/(2t),((1-s)^2-4s^2t)/(4s t)],
f28b->t<1/4&&r<1/(1+2Sqrt[t])&&s<1/2(1-r)+1/2Sqrt[(1-r)^2-4r^2t],
f28c->r<1&&s+2Sqrt[r s]<1&&t<Min[1/4,(1-r)/r^2,s/(1-s)\[CapitalPhi]2[r s/(1-s)^2]],
f29b->s+2Sqrt[r]<1&&t<1/(1+s+2Sqrt[r]),
f29c->s+2Sqrt[r]<1&&t<(1-2Sqrt[r])/(1-2Sqrt[r]+s),
f29d->r<1/4&&t<1&&s<(1-2Sqrt[r])/(1+t),
f29e->s<1&&t<1&&r<(1-s)^2/(4(1+t)),
f29f->r<1/4&&t<1/(1+2Sqrt[r])&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r],(1-t)/t*\[CapitalPsi]1[r t^2/(1-t)^2],(1-t)/t*\[CapitalPsi]2[r t^2/(1-t)^2]],
f29g->s<1&&t<1/(1+s)&&r<Min[(1-s)^2/4,(1-t-s t)/t^2],
f29h->s+2Sqrt[r]<1&&t<1/(1+2Sqrt[r]),
f29i->s<1&&t<1/(1+s)&&r<Min[(1-s)^2/4,1/(1+t)*\[CapitalTheta]1[s t/(1+t)],1/(1-t)\[CapitalTheta]2[s t/(1-t)]],
f29j->s+2Sqrt[r]<1&&t<1,
f29k->r<1/4&&t<1&&s<1/(1+t)*Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f29l->s+2Sqrt[r]<1&&t<Min[1,(1-4r)/(4r),(1-s)/s*\[CapitalPsi]1[r/(1-s)^2],(1-s)/s*\[CapitalPsi]2[r/(1-s)^2]],
f29m->r<1/4&&t<1/(1+2Sqrt[r])&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r],((1-t)^2-4r t^2)/(4r t^3)],
f29n->s+2Sqrt[r]<1&&t<Min[(Sqrt[1+4r]-1)/(2r),((1-s)^2-4r)/(4r s)],
f29o->s<1&&t<1&&r<(1-s)^2/(4(1+t)),
f30b->r<1/4&&t<1/(1+2Sqrt[r])&&s<1/2*Min[1+Sqrt[1-4r],(1-t+Sqrt[(1-t)^2-4r t^2])/t],
f30c->r<1/4&&t<1&&s<(1/2+1/2*Sqrt[1-4r])*Min[1,(1-t)/t],
f30d->t<1&&r<1/(4(1+t))&&s<(1+Sqrt[1-4r(1+t)])/(2(1+t)),
f30e->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<(Sqrt[1+4r]-1)/(2r),
f30f->t<1&&r<1/(4(1+t))&&s<Min[1/2+1/2Sqrt[1-4r],(1-Sqrt[r+r t])/t],
f31a->s+2Sqrt[r]<1&&t<1,
f31b->s+2Sqrt[r]<1&&t<Min[1,(1-s+Sqrt[(1-s)^2-4r])/(2s)],
f31c->s<1&&t<1/(1+s)&&r<Min[\[CapitalTheta]1[s],\[CapitalTheta]2[s],t/(1-t)*\[CapitalTheta]2[s t/(1-t)]],
f31d->(s<1&&t<=3/4(alpha[s]-1)&&t<1&&r<Min[\[CapitalTheta]1[s],\[CapitalTheta]2[s]])||(1/5<s<1&&3/4(alpha[s]-1)<t<1&&r<Min[\[CapitalTheta]2[s],(t (1-s t)^2)/(4(1+t))]),
f32a->s+2Sqrt[r]<1&&t-1,
f32b->r<1/4&&t<1&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f32c->(r<1/4&&s<=1/2-2 r&&t<Min[1,(1-4r)/(4r)])||(r<1/4&&1/2-2r<s<1-2Sqrt[r]&&t<Min[1,s/(2r)(1-s+Sqrt[(1-s)^2-4r])]),
f33a->r<1/4&&t<1&&s<1/2+1/2Sqrt[1-4r],
f34b->t<1/4&&Sqrt[s]+Sqrt[r+2r*Sqrt[t]]<1,
f34c->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f35b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f36a->r<1/4&&t<1&&s<(1-2Sqrt[r])(1-t),
f36b->s<1&&t+2Sqrt[s t]<1&&Sqrt[r]<1/2Min[1-s,(1-t-2Sqrt[s t])/t],
f36c->s+t<1&&r<Min[1/(1+t)*\[CapitalTheta]1[s/(1+t)],1/(1-t)*\[CapitalTheta]2[s/(1-t)]],
f36d->s+t<1&&r<Min[(1-s)^2/(1+t)*\[CapitalTheta]1[s t/((1-s)(1+t))],(1-s)^2/(1-t)*\[CapitalTheta]2[s t/((1-s)(1-t))]],
f36e->r<1/4&&t<1&&Sqrt[s]<Sqrt[1-2Sqrt[r]](Sqrt[1+t]-Sqrt[t]),
f36f->r<1/4&&t<(Sqrt[1+4r]-1)/(2r)&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r],(1-r t-r t^2)^2/(4t)],
f36g->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f36h->s+t<1&&Sqrt[r]<(Sqrt[1-4s t]-Abs[1-2t])/(4t),
h36i->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f36j->r<1/4&&t<2/(1+Sqrt[1+4r])&&s<(1+2r t)Min[(1+t+r t^2)\[CapitalPsi]1[r (1+t+r t^2)/(1+2r t)^2],(1-t-r t^2)\[CapitalPsi]2[r (1-t-r t^2)/(1+2r t)^2]],
f37a->r<1/4&&t<1&&s<(1-t)(1/2+1/2Sqrt[1-4r]),
f37b->r<1/4&&t<1/(1+2Sqrt[r])&&s<Min[1/2+1/2Sqrt[1-4r],((1-t)^2-4r t^2)/(4t)],
f37c->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<Min[1,(s Sqrt[1-4r])^2(r(1-2s/(1-Sqrt[1-4r])))^2/(r^2s^2(s Sqrt[1-4r]+r(1-2s/(1-Sqrt[1-4r]))))*\[CapitalPhi]1[-(s Sqrt[1-4r])(r(1-2s/(1-Sqrt[1-4r])))/(s Sqrt[1-4r]+(r(1-2s/(1-Sqrt[1-4r]))))]],
f37d->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<Min[(2/(1+Sqrt[1+4r]))*(1-s*(2/(1+Sqrt[1+4r]))),(2/(1+Sqrt[1-4r]))*(1-s*(2/(1+Sqrt[1-4r])))],
f38a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f38b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f39a->s+2Sqrt[r]<1&&t<1,
f39b->t<1&&r<=(1+t)/(2+3t)^2&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f39c->s<1&&t<1&&r<(1-s)^2/(4(1+t)),
f40a->r<1/4&&t<1&&s<1/2+1/2Sqrt[1-4r],
f41a->2Sqrt[r]+s+t<1,
f41b->t+2Sqrt[r]<1&&s<(1-t)Min[\[CapitalPsi]1[r/(1-t)^2],\[CapitalPsi]2[r/(1-t)^2]],
f41c->s+2Sqrt[r]<1&&Sqrt[t]<Sqrt[1+s-2Sqrt[r]]-Sqrt[s],
f41d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f41e->2Sqrt[r]+s+t<1,
f42a->t+2Sqrt[r]<1&&s<1/2(1-t)+1/2Sqrt[(1-t)^2-4r],
f42b->t+2Sqrt[r]<1&&s<Min[1/2+1/2Sqrt[1-4r],((1-t)^2-4r)/(4t)],
f42c->(t<1&&Sqrt[s]<=1/4Sqrt[9t+8]-3/4Sqrt[t]&&r<Min[\[CapitalTheta]1[t],\[CapitalTheta]2[t]])||(t<1&&1/4Sqrt[9t+8]-3/4Sqrt[t]<Sqrt[s]<Sqrt[1+t]-Sqrt[t]&&r<Min[\[CapitalTheta]2[t],s(1-s-2Sqrt[s t])]),
f42d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f43a->s<1&&t<1&&r<1/4Min[(1-s)^2,(1-t)^2],
f43b->(r<1/4&&t<=1/3(2-Sqrt[1+12r])&&s<Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]])||(r<1/4&&1/3(2-Sqrt[1+12r])<t<1-2Sqrt[r]&&s<Min[\[CapitalPsi]2[r],t/(4r)((1-t)^2-4r)]),
f44a->r<1/4&&Max[s,t]<1/2+1/2Sqrt[1-4r],
f45a->2Sqrt[r]+(Sqrt[s]+Sqrt[t])^2<1,
f45b->r<1/4&&Sqrt[s]+Sqrt[t]<Min[Sqrt[\[CapitalPsi]1[r]],Sqrt[\[CapitalPsi]2[r]]],
f46a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f47b->t<1/4&&s<1/(4(1+2Sqrt[t]))&&r<1/(1+2Sqrt[s(1+2Sqrt[t])]),
f47c->s<1/4&&r<1/(1+2Sqrt[s])&&t<Min[(1-4s)^2/(64s^2),1/(1+r)\[CapitalPhi]1[r^2s/(1+r)^2],1/(1-r)\[CapitalPhi]2[r^2t/(1+r)^2]],
f48b->t<1/4&&r<1/(1+2Sqrt[t])&&s<Min[\[CapitalPhi]1[t],\[CapitalPhi]2[t],r/(1-r)\[CapitalPhi]2[r^2t/(1-r)^2]],
f49b->s<1&&t<1/4&&r<(1-s)^2/(4(1+2Sqrt[t])),
f49c->r<1/4&&t<1/4&&s<(1-2Sqrt[r])/(1+2Sqrt[r]),
f49d->s+2Sqrt[r]<1&&t<Min[1/(1+s)\[CapitalPhi]1[r/(1+s)^2],1/(1-s)\[CapitalPhi]2[r/(1-s)^2]],
f49e->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f49f->s+2Sqrt[r]<1&&t<Min[1/(4(1+2Sqrt[r])),(1-s-2Sqrt[r])/s^2],
f49g->r<1/4&&t<1/4&&s<1/(1+2Sqrt[t])*Min[\[CapitalPsi]1[r],\[CapitalPsi]2[r]],
f49h->r<1/4&&t<1/4&&s<(1-2Sqrt[r])(Sqrt[1+4t]-1)/(2t),
f49i->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f50b->t<1/4&&r<1/4(1+2Sqrt[t])&&s<(1+Sqrt[1-4r(1+2Sqrt[t])]/(2(1+2Sqrt[t]))),
f50c->(t<1/4&&s<=1/(1+Sqrt[1+3t])&&r<Min[\[CapitalPhi]1[t],\[CapitalPhi]2[t]])||(t<1/4&&1/(1+Sqrt[1+3t])<s<2/(1+Sqrt[1+4t])&&r<Min[\[CapitalPhi]2[t],s(1-1-s^2t)]),
f50d->r<1/4&&s<1/2+1/2Sqrt[1-4r]&&t<Min[1,(2r+s)(r+s+s^2)/s^4\[CapitalPsi]1[r (r+s+s^2)/(2r+s)^2],(s-2r)(s-s^2-r)/s^4*\[CapitalPsi]2[r (s-s^2-r)/(2r-s)^2]],
f51b->s+2Sqrt[r]<1&&t<Min[1/4,((1-s)^2-4r)/(4s^2)],
f51c->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f52b->(r<1/4&&s<=1/4&&t<Min[1/4,(1-4r)^2/(64r^2)])||(r<1/4&&1/4-r<s<1-2Sqrt[r]&&t<Min[1/4,s/(1-s)*\[CapitalPhi]2[2r/(1-s)^2]]),
f53b->Sqrt[r]+Sqrt[s]<1/2&&t<1/(1+2Sqrt[r]+2Sqrt[s]),
f53c->s<1/4&&t<1/(1+2Sqrt[s])&&r<Min[(1-2Sqrt[s])^2/4,(1-t-2t Sqrt[s])/t^2],
f53d->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f54a->r<1/4&&t<1/4&&s<(1-2Sqrt[r])(1-2Sqrt[t]),
f54b->s+2Sqrt[r]<1&&t<Min[1/(1+2Sqrt[r]) \[CapitalPhi]1[s/(1+2Sqrt[r])],1/(1-2Sqrt[r]) \[CapitalPhi]2[s/(1-2Sqrt[r])] ],
f55a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f55b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f56a->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f57a->r<1/4&&t<1/4&&s<1/2+1/2Sqrt[(1-4r)(1-4t)],
f58a->2Sqrt[r]+2Sqrt[s]+t<1,
f58b->Sqrt[r]+Sqrt[s]<1/2&&t<1/2(1-2Sqrt[r])+1/2Sqrt[(1-2Sqrt[r])^2-4s],
f59b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f60b->"Refer to H. M. Srivastava, Per W. Karlsson, Multiple Gaussian hypergeometric series, Ellis Horwood Limited (1985)",
f61b->Sqrt[r]+Sqrt[s]<1/2&&t<Min[1/(1+2Sqrt[s]) \[CapitalPhi]1[r/(1+2Sqrt[s])^2],1/(1-2Sqrt[s]) \[CapitalPhi]2[r/(1-2Sqrt[s])^2] ]
];


\[CapitalPhi]1[x_]:=(2Sqrt[1+3x]+1)/(3(Sqrt[1+3x]+1)^2);
\[CapitalPhi]2[x_]:=(2Sqrt[1-3x]-1)/(3(Sqrt[1-3x]-1)^2);
\[CapitalPsi]1[x_]:=2(2-Sqrt[1+12x])^2/(9(Sqrt[1+12x]-1));
\[CapitalPsi]2[x_]:=2(2+Sqrt[1-12x])^2/(9(Sqrt[1-12x]+1));
\[CapitalTheta]1[x_]:=(1+3alpha[x])(alpha[x]-1)/(12(alpha[x]+1)^2);
\[CapitalTheta]2[x_]:=(1-3Sqrt[1-8/(9x)])(Sqrt[1-8/(9x)]+1)/(12(Sqrt[1-8/(9x)]-1)^2);
alpha[x_]:=Sqrt[1+8/(9x)];

